Angular integrals with three denominators via IBP, mass reduction, dimensional shift, and differential equations

Angular integrals arise in a wide range of perturbative quantum field theory calculations. In this work we investigate angular integrals with three denominators in $d=4-2\varepsilon$ dimensions. We derive integration-by-parts relations for this class of integrals, leading to explicit recursion relations and a reduction to a small set of master integrals. Using a differential equation approach we establish results up to order $\varepsilon$ for general integer exponents and masses. Here, reduction identities for the number of masses, known results for two-denominator integrals, and a general dimensional-shift identity for angular integrals considerably reduce the required amount of work. For the first time we find for angular integrals a term contributing proportional to a Euclidean Gram determinant in the $\varepsilon$-expansion. This coefficient is expressed as a sum of Clausen functions with intriguing connections to Euclidean, spherical, and hyperbolic geometry. The results of this manuscript are applicable to phase-space calculations with multiple observed final-state particles.

==> anc/ThreeDenominatorAngularIntegral_IBP_EpsilonExpansion_10feb24.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    194308,       5240]
NotebookOptionsPosition[    187750,       5110]
NotebookOutlinePosition[    188145,       5126]
CellTagsIndexPosition[    188102,       5123]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Three Denominator Angular Integral in d=4-2eps  dimensions to order epsilon\
\>", "Title",
 CellChangeTimes->{{3.938057347115103*^9, 3.938057366673739*^9}, {
  3.938057674364545*^9, 3.938057691903113*^9}, {3.938058582003271*^9, 
  3.9380585832917967`*^9}},ExpressionUUID->"61a444bc-2cea-4214-a7a6-\
47587bbeb7ef"],

Cell["\<\
In this notebook we implement the calculation of the three denominator \
angular integral in D=4-2eps dimesnsions to order epsilon.
Evaluate the initialization cells and call
AngularIntegral[{j1_,j2_,j3_},{v12_,v13_,v23_,v11_,v22_,v33_}]\
\>", "Text",
 CellChangeTimes->{{3.938057392582595*^9, 3.9380575039040947`*^9}, {
  3.938057664944014*^9, 3.938057666051573*^9}, {3.938057699423324*^9, 
  3.938057708273291*^9}},ExpressionUUID->"c2eb27ab-4c4c-4840-8473-\
2e50156b06aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"AngularIntegral", "::", "usage"}], "=", 
   "\"\<The function \
AngularIntegral[{j1_,j2_,j3_},{v12_,v13_,v23_,v11_,v22_,v33_}] gives the \
three-denominator angular integral in d=4-2eps dimensions \
\[Integral]\!\(\*FractionBox[\(\[DifferentialD]\*SubscriptBox[\(\
\[CapitalOmega]\), \(d - 1\)]\), SubscriptBox[\(\[CapitalOmega]\), \(d - \
3\)]]\)\!\(\*FractionBox[\(\(1\)\(\\\ \)\), \
\(\*SuperscriptBox[\((\*SubscriptBox[\(v\), \(1\)]\[CenterDot]k)\), \
SubscriptBox[\(j\), \(1\)]] \*SuperscriptBox[\((\*SubscriptBox[\(v\), \(2\)]\
\[CenterDot]k)\), SubscriptBox[\(j\), \(2\)]] \
\*SuperscriptBox[\((\*SubscriptBox[\(v\), \(3\)]\[CenterDot]k)\), \
SubscriptBox[\(j\), \(3\)]]\)]\) expanded to order eps. The denominator \
exponents can be any integer. The scalar products \
vij=\!\(\*SubscriptBox[\(v\), \(i\)]\)\[CenterDot]\!\(\*SubscriptBox[\(v\), \
\(j\)]\) are assumed to be in the region where the scaled vectors \
\!\(\*SubscriptBox[\(v\), \(i\)]\) are real-valued and time- or light-like.\n\
Setting the option FullyExplicit to False will keep the most complictated \
order eps contribution in abbreviated form and significantly reduces the \
length of the analytic expression.\nFor analytic input, the fully explicit \
result is typically large especially for multiple masses.\nThe default \
setting FullyExplict->True is the right choice for numeric evaluation.\n\
Setting the option InputMasterIntegrals to False will only perform the \
reduction to master integrals and prevent that the master integrals are \
plugged in explicitly.\nSimplifyCoefficients and AlwaysSimplifyCoefficients \
specify at which point coefficents in the IBP reduction are simplified.\n\
MassSplittingExplicit controls whether the mass splitting formula is \
explicitly applied to the order eps.\>\""}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.938058226292397*^9, 3.938058284440508*^9}, {
   3.938058316178773*^9, 3.9380583623805113`*^9}, {3.938058393577345*^9, 
   3.9380585304863253`*^9}, {3.93805857360748*^9, 3.9380587322788153`*^9}, {
   3.938058791201104*^9, 3.938058827649757*^9}, 3.9382403821156*^9, {
   3.93824042585352*^9, 3.938240437381596*^9}, {3.948258045351821*^9, 
   3.9482582981815863`*^9}, {3.948258354691345*^9, 3.948258396042575*^9}, {
   3.948258451084476*^9, 3.948258579538032*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"0ed65fba-1db6-48b7-aefb-c9f7079fc6d1"],

Cell[CellGroupData[{

Cell["Implementation of IBP identities", "Section",
 CellChangeTimes->{{3.927703432107916*^9, 
  3.927703440595285*^9}},ExpressionUUID->"24747c01-009d-4b21-af8e-\
fcfb80d1b53e"],

Cell[CellGroupData[{

Cell["Derivatives for angular integrals", "Subsection",
 CellChangeTimes->{{3.927703321338333*^9, 3.9277033613085833`*^9}, {
   3.938056686156592*^9, 3.938056699009473*^9}, 
   3.938056794548051*^9},ExpressionUUID->"1713a6a9-3001-40ac-811b-\
98e8553c3667"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GradK", "[", 
   RowBox[{"a_", "*", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"GradK", "[", "a", "]"}], "*", "b"}], "+", 
   RowBox[{"a", "*", 
    RowBox[{"GradK", "[", "b", "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"GradK", "[", 
   RowBox[{"\[CapitalDelta]", "[", 
    RowBox[{"v_", ",", "j_"}], "]"}], "]"}], ":=", 
  RowBox[{"j", " ", 
   RowBox[{"Vec", "[", "v", "]"}], 
   RowBox[{"\[CapitalDelta]", "[", 
    RowBox[{"v", ",", 
     RowBox[{"j", "+", "1"}]}], "]"}]}]}], "\n", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"SP", ",", "Orderless"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"SP", "[", 
   RowBox[{
    RowBox[{"a_", "+", "b_"}], ",", "c_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"SP", "[", 
    RowBox[{"a", ",", "c"}], "]"}], "+", 
   RowBox[{"SP", "[", 
    RowBox[{"b", ",", "c"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"SP", "[", 
   RowBox[{
    RowBox[{"a_.", "*", 
     RowBox[{"Vec", "[", "b_", "]"}]}], ",", 
    RowBox[{"c_.", "*", 
     RowBox[{"Vec", "[", "d_", "]"}]}]}], "]"}], ":=", 
  RowBox[{"a", "*", "c", " ", 
   RowBox[{"SP", "[", 
    RowBox[{"b", ",", "d"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"SP", "[", 
   RowBox[{"0", ",", "v_"}], "]"}], ":=", "0"}], "\n", 
 RowBox[{
  RowBox[{"Vec", "[", 
   RowBox[{"\[Xi]", "[", "i_", "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"SP", "[", 
     RowBox[{
      RowBox[{"v", "[", "i", "]"}], ",", "k"}], "]"}], 
    RowBox[{"Vec", "[", "k", "]"}]}], "-", 
   RowBox[{
    RowBox[{"SP", "[", 
     RowBox[{"k", ",", "k"}], "]"}], 
    RowBox[{"Vec", "[", 
     RowBox[{"v", "[", "i", "]"}], "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"Vec", "[", 
   RowBox[{"\[Xi]", "[", 
    RowBox[{"i1_", ",", "i2_"}], "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"SP", "[", 
     RowBox[{
      RowBox[{"v", "[", "i1", "]"}], ",", "k"}], "]"}], 
    RowBox[{"Vec", "[", 
     RowBox[{"v", "[", "i2", "]"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"SP", "[", 
     RowBox[{
      RowBox[{"v", "[", "i2", "]"}], ",", "k"}], "]"}], 
    RowBox[{"Vec", "[", 
     RowBox[{"v", "[", "i1", "]"}], "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"subst", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{
        RowBox[{"v", "[", "i_", "]"}], ",", "k"}], "]"}], ":>", 
      RowBox[{"1", "-", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         RowBox[{"v", "[", "i", "]"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{"k", ",", 
        RowBox[{"v", "[", "i_", "]"}]}], "]"}], ":>", 
      RowBox[{"1", "-", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         RowBox[{"v", "[", "i", "]"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{
        RowBox[{"v", "[", "i_", "]"}], ",", 
        RowBox[{"v", "[", "i_", "]"}]}], "]"}], ":>", 
      RowBox[{"1", "-", 
       RowBox[{"v", "[", 
        RowBox[{"i", ",", "i"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{"k", ",", "k"}], "]"}], ":>", "1"}], ",", 
     RowBox[{
      RowBox[{"SP", "[", 
       RowBox[{
        RowBox[{"v", "[", "i_", "]"}], ",", 
        RowBox[{"v", "[", "j_", "]"}]}], "]"}], ":>", 
      RowBox[{"1", "-", 
       RowBox[{"v", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"substmassless", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"i_", ",", "i_"}], "]"}], ":>", "0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalDelta]Together", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"v_", ",", "j_"}], "]"}], "^", "n_"}], ":>", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{"v", ",", 
        RowBox[{"n", "*", "j"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         RowBox[{"v", "[", "i_", "]"}], ",", "j1_"}], "]"}], 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{
         RowBox[{"v", "[", "i_", "]"}], ",", "j2_"}], "]"}]}], ":>", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{
        RowBox[{"v", "[", "i", "]"}], ",", 
        RowBox[{"j1", "+", "j2"}]}], "]"}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalDelta]ToInt", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{
        RowBox[{"v", "[", "1", "]"}], ",", "j1_"}], "]"}], 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{
        RowBox[{"v", "[", "2", "]"}], ",", "j2_"}], "]"}], 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{
        RowBox[{"v", "[", "3", "]"}], ",", "j3_"}], "]"}]}], ":>", 
     RowBox[{"Int", "[", 
      RowBox[{"j1", ",", "j2", ",", "j3"}], "]"}]}], "}"}]}], ";"}]}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.92770336676003*^9, 3.927703366762033*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"5a24bf18-152b-41dd-a1f1-4a5796bcc4c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "IBP using ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        OverscriptBox["\[Xi]", "\[RightVector]"], 
        RowBox[{
          StyleBox["i", "TI"], 
          StyleBox["k", "TI"]}]], TraditionalForm], "errors" -> {}, "input" -> 
     "\\vec{\\xi}_{ik}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3fc3d268-c676-40a3-bb6b-7756449701e6"]
}], "Subsection",
 CellChangeTimes->{{3.910836109990779*^9, 3.910836147454788*^9}, {
   3.938056711610037*^9, 3.938056738537999*^9}, 
   3.9380567888910227`*^9},ExpressionUUID->"b36422fc-4455-446f-9c35-\
95551103b737"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IBP", "[", "i_", "]"}], ":=", 
  RowBox[{
   RowBox[{"IBP", "[", "i", "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"D", "-", "2"}], ")"}], 
            RowBox[{"SP", "[", 
             RowBox[{
              RowBox[{"v", "[", "i", "]"}], ",", "k"}], "]"}], "*", 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{
              RowBox[{"v", "[", "1", "]"}], ",", 
              RowBox[{"j", "[", "1", "]"}]}], "]"}], "*", 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{
              RowBox[{"v", "[", "2", "]"}], ",", 
              RowBox[{"j", "[", "2", "]"}]}], "]"}], "*", 
            RowBox[{"\[CapitalDelta]", "[", 
             RowBox[{
              RowBox[{"v", "[", "3", "]"}], ",", 
              RowBox[{"j", "[", "3", "]"}]}], "]"}]}], "+", 
           RowBox[{"SP", "[", 
            RowBox[{
             RowBox[{"Vec", "[", 
              RowBox[{"\[Xi]", "[", "i", "]"}], "]"}], ",", 
             RowBox[{"Expand", "[", 
              RowBox[{"GradK", "[", 
               RowBox[{
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{
                  RowBox[{"v", "[", "1", "]"}], ",", 
                  RowBox[{"j", "[", "1", "]"}]}], "]"}], "*", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{
                  RowBox[{"v", "[", "2", "]"}], ",", 
                  RowBox[{"j", "[", "2", "]"}]}], "]"}], "*", 
                RowBox[{"\[CapitalDelta]", "[", 
                 RowBox[{
                  RowBox[{"v", "[", "3", "]"}], ",", 
                  RowBox[{"j", "[", "3", "]"}]}], "]"}]}], "]"}], "]"}]}], 
            "]"}]}], "/.", "subst"}], "//", "Expand"}], ")"}], "//.", 
       "\[CapitalDelta]Together"}], "//.", "\[CapitalDelta]ToInt"}], ",", 
     RowBox[{"Int", "[", "__", "]"}], ",", "Simplify"}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.91069473361077*^9, 3.910694841007978*^9}, {
  3.910694885442585*^9, 3.910694899168841*^9}, {3.9106951542193747`*^9, 
  3.910695158449971*^9}, {3.910768043872273*^9, 3.910768045474444*^9}, {
  3.910768085193062*^9, 3.910768124682294*^9}, {3.9107683760585403`*^9, 
  3.910768411244721*^9}, {3.910768781547675*^9, 3.910768794857904*^9}, {
  3.9290021596858397`*^9, 3.929002162680099*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"5f062e90-4ec5-4b4d-8b85-de40d989217f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "IBP using ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        OverscriptBox["\[Xi]", "\[RightVector]"], 
        RowBox[{
          StyleBox["i", "TI"], 
          StyleBox["j", "TI"]}]], TraditionalForm], "errors" -> {}, "input" -> 
     "\\vec{\\xi}_{ij}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "47b11db3-883d-4c97-9f11-a0ee59a1002f"],
 " "
}], "Subsection",
 CellChangeTimes->{
  3.910836177490834*^9, {3.938056730142167*^9, 3.938056733985115*^9}, 
   3.9380567874832773`*^9},ExpressionUUID->"ff0ceb16-090e-404c-8516-\
4a5e327103d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IBP", "[", 
   RowBox[{"i1_", ",", "i2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"IBP", "[", 
    RowBox[{"i1", ",", "i2"}], "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"SP", "[", 
           RowBox[{
            RowBox[{"Vec", "[", 
             RowBox[{"\[Xi]", "[", 
              RowBox[{"i1", ",", "i2"}], "]"}], "]"}], ",", 
            RowBox[{"Expand", "[", 
             RowBox[{"GradK", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{
                 RowBox[{"v", "[", "1", "]"}], ",", 
                 RowBox[{"j", "[", "1", "]"}]}], "]"}], "*", 
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{
                 RowBox[{"v", "[", "2", "]"}], ",", 
                 RowBox[{"j", "[", "2", "]"}]}], "]"}], "*", 
               RowBox[{"\[CapitalDelta]", "[", 
                RowBox[{
                 RowBox[{"v", "[", "3", "]"}], ",", 
                 RowBox[{"j", "[", "3", "]"}]}], "]"}]}], "]"}], "]"}]}], 
           "]"}], "/.", "subst"}], "//", "Expand"}], ")"}], "//.", 
       "\[CapitalDelta]Together"}], "//.", "\[CapitalDelta]ToInt"}], ",", 
     RowBox[{"Int", "[", "__", "]"}], ",", "Simplify"}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.910768823885786*^9, 3.91076883057629*^9}, {
  3.910768965746562*^9, 3.91076899546671*^9}, {3.9290021655373297`*^9, 
  3.9290021688152857`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"338388cb-ab23-4e49-88d7-de3bc5dfc61a"],

Cell[TextData[{
 "These IBP relations can be combined to identities that raise or lower the \
sum of indices. This allows to bring the IBP in the form of recursion \
relations that systematically reduce all integrals ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", 
    RowBox[{
     SubscriptBox["j", "1"], 
     SubscriptBox["j", "2"], 
     SubscriptBox["j", "3"]}]], TraditionalForm]],ExpressionUUID->
  "50a39326-27d8-447f-a738-09c6229b490a"],
 " into the master integrals ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", "111"], TraditionalForm]],ExpressionUUID->
  "85edf9c3-266b-479d-82b9-36fbbe99a411"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", "110"], TraditionalForm]],ExpressionUUID->
  "94c4dd43-c79e-422f-a34c-c9cc3cd2c608"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", "100"], TraditionalForm]],ExpressionUUID->
  "60acace8-44f7-4f96-9667-f179434900ef"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", "000"], TraditionalForm]],ExpressionUUID->
  "4de02ec9-213f-4a56-bdf8-d5c7e1dd97e4"],
 " (+ permutation of indices)."
}], "Text",
 CellChangeTimes->{{3.92770355809394*^9, 
  3.92770381675698*^9}},ExpressionUUID->"5c95bd92-4b80-4f52-9bfe-\
d93171d22fb5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Identity that lowers ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["j", "1"], "+", 
    SubscriptBox["j", "2"], "+", 
    SubscriptBox["j", "3"]}], TraditionalForm]],ExpressionUUID->
  "62c0c94c-2bc2-4457-b494-441caf6d7c60"],
 ", applicable if ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["j", "i"], "!=", "1"}], TraditionalForm]],ExpressionUUID->
  "5a89fc02-cde8-4b50-b51c-d63764caf4ff"]
}], "Subsection",
 CellChangeTimes->{{3.927711005780426*^9, 3.927711075731112*^9}, 
   3.938056814177244*^9},ExpressionUUID->"1d0ea2db-5ad0-4352-a65c-\
e04d1dd2848f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IndexLoweringIdentity3", "[", 
   RowBox[{"i_", ",", 
    RowBox[{"{", 
     RowBox[{"j1_", ",", "j2_", ",", "j3_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"IndexLoweringIdentity3", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"j1", ",", "j2", ",", "j3"}], "}"}]}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"0", "==", 
              RowBox[{"IBP", "[", "1", "]"}]}], ",", 
             RowBox[{"0", "==", 
              RowBox[{"IBP", "[", "2", "]"}]}], ",", 
             RowBox[{"0", "==", 
              RowBox[{"IBP", "[", "3", "]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Int", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"j", "[", "1", "]"}], "+", "1"}], ",", 
               RowBox[{"j", "[", "2", "]"}], ",", 
               RowBox[{"j", "[", "3", "]"}]}], "]"}], ",", 
             RowBox[{"Int", "[", 
              RowBox[{
               RowBox[{"j", "[", "1", "]"}], ",", 
               RowBox[{
                RowBox[{"j", "[", "2", "]"}], "+", "1"}], ",", 
               RowBox[{"j", "[", "3", "]"}]}], "]"}], ",", 
             RowBox[{"Int", "[", 
              RowBox[{
               RowBox[{"j", "[", "1", "]"}], ",", 
               RowBox[{"j", "[", "2", "]"}], ",", 
               RowBox[{
                RowBox[{"j", "[", "3", "]"}], "+", "1"}]}], "]"}]}], "}"}]}], 
          "]"}], "]"}], ",", 
        RowBox[{"Int", "[", "__", "]"}], ",", "Simplify"}], "]"}], "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"j", "[", "i", "]"}], "->", 
      RowBox[{
       RowBox[{"j", "[", "i", "]"}], "-", "1"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"j", "[", "1", "]"}], ":>", "j1"}], ",", 
      RowBox[{
       RowBox[{"j", "[", "2", "]"}], "->", "j2"}], ",", 
      RowBox[{
       RowBox[{"j", "[", "3", "]"}], ":>", "j3"}]}], "}"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.911279925652377*^9, 3.911279965757218*^9}, {
   3.911280003018828*^9, 3.911280060516004*^9}, {3.9112800909668837`*^9, 
   3.911280106772477*^9}, {3.911280145771777*^9, 3.911280288827956*^9}, {
   3.911280357228136*^9, 3.911280365750841*^9}, {3.911287998888733*^9, 
   3.911288009995557*^9}, 3.9112985823925858`*^9, {3.929002174005678*^9, 
   3.9290021787272577`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"ee373195-98f4-4f30-91a8-69faecdfe702"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Identity that raises ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["j", "1"], "+", 
    SubscriptBox["j", "2"], "+", 
    SubscriptBox["j", "3"]}], TraditionalForm]],ExpressionUUID->
  "5a6fa394-4bb9-418c-813a-cff26a325513"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["j", "i"], TraditionalForm]],ExpressionUUID->
  "077db228-07f3-479d-b801-ad9d7b41e859"],
 " for i=1,2,3"
}], "Subsection",
 CellChangeTimes->{{3.9277111471516943`*^9, 3.927711235525084*^9}, 
   3.938056828216317*^9},ExpressionUUID->"9da5ca5d-2fb3-4de5-8f89-\
3eb0bca2563c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IndexRaisingIdentity3", "[", 
   RowBox[{"1", ",", 
    RowBox[{"{", 
     RowBox[{"j1_", ",", "j2_", ",", "j3_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"IndexRaisingIdentity3", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"j1", ",", "j2", ",", "j3"}], "}"}]}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"0", "==", 
              RowBox[{"IBP", "[", "1", "]"}]}], "/.", 
             RowBox[{
              RowBox[{"j", "[", "1", "]"}], "->", 
              RowBox[{
               RowBox[{"j", "[", "1", "]"}], "+", "1"}]}]}], ",", 
            RowBox[{
             RowBox[{"0", "==", 
              RowBox[{"IBP", "[", 
               RowBox[{"1", ",", "2"}], "]"}]}], "/.", 
             RowBox[{
              RowBox[{"j", "[", "1", "]"}], "->", 
              RowBox[{
               RowBox[{"j", "[", "1", "]"}], "+", "1"}]}]}], ",", 
            RowBox[{
             RowBox[{"0", "==", 
              RowBox[{"IBP", "[", 
               RowBox[{"1", ",", "3"}], "]"}]}], "/.", 
             RowBox[{
              RowBox[{"j", "[", "1", "]"}], "->", 
              RowBox[{
               RowBox[{"j", "[", "1", "]"}], "+", "1"}]}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Int", "[", 
             RowBox[{
              RowBox[{"j", "[", "1", "]"}], ",", 
              RowBox[{"j", "[", "2", "]"}], ",", 
              RowBox[{"j", "[", "3", "]"}]}], "]"}], ",", 
            RowBox[{"Int", "[", 
             RowBox[{
              RowBox[{"j", "[", "1", "]"}], ",", 
              RowBox[{
               RowBox[{"j", "[", "2", "]"}], "+", "1"}], ",", 
              RowBox[{"j", "[", "3", "]"}]}], "]"}], ",", 
            RowBox[{"Int", "[", 
             RowBox[{
              RowBox[{"j", "[", "1", "]"}], ",", 
              RowBox[{"j", "[", "2", "]"}], ",", 
              RowBox[{
               RowBox[{"j", "[", "3", "]"}], "+", "1"}]}], "]"}]}], "}"}]}], 
         "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"Int", "[", "__", "]"}], ",", "Simplify"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"j", "[", "1", "]"}], ":>", "j1"}], ",", 
      RowBox[{
       RowBox[{"j", "[", "2", "]"}], "->", "j2"}], ",", 
      RowBox[{
       RowBox[{"j", "[", "3", "]"}], ":>", "j3"}]}], 
     "}"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IndexRaisingIdentity3", "[", 
   RowBox[{"2", ",", 
    RowBox[{"{", 
     RowBox[{"j1_", ",", "j2_", ",", "j3_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"0", "==", 
             RowBox[{"IBP", "[", "2", "]"}]}], "/.", 
            RowBox[{
             RowBox[{"j", "[", "2", "]"}], "->", 
             RowBox[{
              RowBox[{"j", "[", "2", "]"}], "+", "1"}]}]}], ",", 
           RowBox[{
            RowBox[{"0", "==", 
             RowBox[{"IBP", "[", 
              RowBox[{"1", ",", "2"}], "]"}]}], "/.", 
            RowBox[{
             RowBox[{"j", "[", "2", "]"}], "->", 
             RowBox[{
              RowBox[{"j", "[", "2", "]"}], "+", "1"}]}]}], ",", 
           RowBox[{
            RowBox[{"0", "==", 
             RowBox[{"IBP", "[", 
              RowBox[{"2", ",", "3"}], "]"}]}], "/.", 
            RowBox[{
             RowBox[{"j", "[", "2", "]"}], "->", 
             RowBox[{
              RowBox[{"j", "[", "2", "]"}], "+", "1"}]}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Int", "[", 
            RowBox[{
             RowBox[{"j", "[", "1", "]"}], ",", 
             RowBox[{"j", "[", "2", "]"}], ",", 
             RowBox[{"j", "[", "3", "]"}]}], "]"}], ",", 
           RowBox[{"Int", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"j", "[", "1", "]"}], "+", "1"}], ",", 
             RowBox[{"j", "[", "2", "]"}], ",", 
             RowBox[{"j", "[", "3", "]"}]}], "]"}], ",", 
           RowBox[{"Int", "[", 
            RowBox[{
             RowBox[{"j", "[", "1", "]"}], ",", 
             RowBox[{"j", "[", "2", "]"}], ",", 
             RowBox[{
              RowBox[{"j", "[", "3", "]"}], "+", "1"}]}], "]"}]}], "}"}]}], 
        "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"Int", "[", "__", "]"}], ",", "Simplify"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"j", "[", "1", "]"}], ":>", "j1"}], ",", 
     RowBox[{
      RowBox[{"j", "[", "2", "]"}], "->", "j2"}], ",", 
     RowBox[{
      RowBox[{"j", "[", "3", "]"}], ":>", "j3"}]}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IndexRaisingIdentity3", "[", 
   RowBox[{"3", ",", 
    RowBox[{"{", 
     RowBox[{"j1_", ",", "j2_", ",", "j3_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"0", "==", 
             RowBox[{"IBP", "[", "3", "]"}]}], "/.", 
            RowBox[{
             RowBox[{"j", "[", "3", "]"}], "->", 
             RowBox[{
              RowBox[{"j", "[", "3", "]"}], "+", "1"}]}]}], ",", 
           RowBox[{
            RowBox[{"0", "==", 
             RowBox[{"IBP", "[", 
              RowBox[{"1", ",", "3"}], "]"}]}], "/.", 
            RowBox[{
             RowBox[{"j", "[", "3", "]"}], "->", 
             RowBox[{
              RowBox[{"j", "[", "3", "]"}], "+", "1"}]}]}], ",", 
           RowBox[{
            RowBox[{"0", "==", 
             RowBox[{"IBP", "[", 
              RowBox[{"2", ",", "3"}], "]"}]}], "/.", 
            RowBox[{
             RowBox[{"j", "[", "3", "]"}], "->", 
             RowBox[{
              RowBox[{"j", "[", "3", "]"}], "+", "1"}]}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Int", "[", 
            RowBox[{
             RowBox[{"j", "[", "1", "]"}], ",", 
             RowBox[{"j", "[", "2", "]"}], ",", 
             RowBox[{"j", "[", "3", "]"}]}], "]"}], ",", 
           RowBox[{"Int", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"j", "[", "1", "]"}], "+", "1"}], ",", 
             RowBox[{"j", "[", "2", "]"}], ",", 
             RowBox[{"j", "[", "3", "]"}]}], "]"}], ",", 
           RowBox[{"Int", "[", 
            RowBox[{
             RowBox[{"j", "[", "1", "]"}], ",", 
             RowBox[{
              RowBox[{"j", "[", "2", "]"}], "+", "1"}], ",", 
             RowBox[{"j", "[", "3", "]"}]}], "]"}]}], "}"}]}], "]"}], "]"}], 
      "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"Int", "[", "__", "]"}], ",", "Simplify"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"j", "[", "1", "]"}], ":>", "j1"}], ",", 
     RowBox[{
      RowBox[{"j", "[", "2", "]"}], "->", "j2"}], ",", 
     RowBox[{
      RowBox[{"j", "[", "3", "]"}], ":>", "j3"}]}], "}"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.911280643888872*^9, 3.9112807594773493`*^9}, {
   3.91128084967913*^9, 3.911280853679266*^9}, {3.911280900742346*^9, 
   3.9112809240721273`*^9}, {3.911281055711546*^9, 3.9112811154083967`*^9}, {
   3.9112811548663187`*^9, 3.911281183302623*^9}, {3.911288015499392*^9, 
   3.911288021861322*^9}, 3.911297998344944*^9, {3.9112985929877462`*^9, 
   3.9112986075002823`*^9}, {3.927711206189217*^9, 3.927711216315963*^9}, {
   3.929002187980397*^9, 3.929002194943654*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"d3ab1338-19e6-41a4-81cc-728ab179cf38"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Index lowering identity for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["j", "3"], "=", "0"}], TraditionalForm]],ExpressionUUID->
  "5a4014f6-e3e4-4655-a413-822fb70283aa"]
}], "Subsection",
 CellChangeTimes->{{3.927711282760971*^9, 3.927711295858355*^9}, 
   3.9380568509621143`*^9},ExpressionUUID->"32dca408-2ebb-4ae1-ab6b-\
7031618edd68"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IndexLoweringIdentity2", "[", 
   RowBox[{"i_", ",", 
    RowBox[{"{", 
     RowBox[{"j1_", ",", "j2_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"IndexLoweringIdentity2", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"j1", ",", "j2"}], "}"}]}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"0", "==", 
               RowBox[{"IBP", "[", "1", "]"}]}], "/.", 
              RowBox[{
               RowBox[{"j", "[", "3", "]"}], "->", "0"}]}], ",", 
             RowBox[{
              RowBox[{"0", "==", 
               RowBox[{"IBP", "[", "2", "]"}]}], "/.", 
              RowBox[{
               RowBox[{"j", "[", "3", "]"}], "->", "0"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Int", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"j", "[", "1", "]"}], "+", "1"}], ",", 
               RowBox[{"j", "[", "2", "]"}], ",", "0"}], "]"}], ",", 
             RowBox[{"Int", "[", 
              RowBox[{
               RowBox[{"j", "[", "1", "]"}], ",", 
               RowBox[{
                RowBox[{"j", "[", "2", "]"}], "+", "1"}], ",", "0"}], "]"}]}],
             "}"}]}], "]"}], "]"}], "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"Int", "[", "__", "]"}], ",", "Simplify"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"j", "[", "i", "]"}], "->", 
      RowBox[{
       RowBox[{"j", "[", "i", "]"}], "-", "1"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"j", "[", "1", "]"}], "->", "j1"}], ",", 
      RowBox[{
       RowBox[{"j", "[", "2", "]"}], "->", "j2"}]}], "}"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.911281266046184*^9, 3.91128127093962*^9}, 
   3.91128146185109*^9, {3.911281953860915*^9, 3.911282193496842*^9}, {
   3.911282349167252*^9, 3.911282354684231*^9}, {3.9112826104378643`*^9, 
   3.91128261648457*^9}, 3.911288025020871*^9, 3.911298611284923*^9, {
   3.929002199703618*^9, 3.9290022043339043`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"f9e92426-5b53-45cf-9a90-bdc2fc60c90e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Index raising identity for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["j", "3"], "=", "0"}], TraditionalForm]],ExpressionUUID->
  "8fc5a57e-e17f-4a5a-ac2e-5b3340d46b76"]
}], "Subsection",
 CellChangeTimes->{{3.927711308540629*^9, 3.927711313469442*^9}, 
   3.938056866373136*^9},ExpressionUUID->"26feed73-fb7f-4b07-8991-\
c3c62974db66"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IndexRaisingIdentity2", "[", 
   RowBox[{"1", ",", 
    RowBox[{"{", 
     RowBox[{"j1_", ",", "j2_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"IndexRaisingIdentity2", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"j1", ",", "j2"}], "}"}]}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"0", "==", 
               RowBox[{"IBP", "[", "1", "]"}]}], "/.", 
              RowBox[{
               RowBox[{"j", "[", "3", "]"}], "->", "0"}]}], "/.", 
             RowBox[{
              RowBox[{"j", "[", "1", "]"}], "->", 
              RowBox[{
               RowBox[{"j", "[", "1", "]"}], "+", "1"}]}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"0", "==", 
               RowBox[{"IBP", "[", 
                RowBox[{"1", ",", "2"}], "]"}]}], "/.", 
              RowBox[{
               RowBox[{"j", "[", "3", "]"}], "->", "0"}]}], "/.", 
             RowBox[{
              RowBox[{"j", "[", "1", "]"}], "->", 
              RowBox[{
               RowBox[{"j", "[", "1", "]"}], "+", "1"}]}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Int", "[", 
             RowBox[{
              RowBox[{"j", "[", "1", "]"}], ",", 
              RowBox[{"j", "[", "2", "]"}], ",", "0"}], "]"}], ",", 
            RowBox[{"Int", "[", 
             RowBox[{
              RowBox[{"j", "[", "1", "]"}], ",", 
              RowBox[{
               RowBox[{"j", "[", "2", "]"}], "+", "1"}], ",", "0"}], "]"}]}], 
           "}"}]}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"Int", "[", "__", "]"}], ",", "Simplify"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"j", "[", "1", "]"}], "->", "j1"}], ",", 
      RowBox[{
       RowBox[{"j", "[", "2", "]"}], "->", "j2"}]}], 
     "}"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IndexRaisingIdentity2", "[", 
   RowBox[{"2", ",", 
    RowBox[{"{", 
     RowBox[{"j1_", ",", "j2_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"0", "==", 
              RowBox[{"IBP", "[", "2", "]"}]}], "/.", 
             RowBox[{
              RowBox[{"j", "[", "3", "]"}], "->", "0"}]}], "/.", 
            RowBox[{
             RowBox[{"j", "[", "2", "]"}], "->", 
             RowBox[{
              RowBox[{"j", "[", "2", "]"}], "+", "1"}]}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"0", "==", 
              RowBox[{"IBP", "[", 
               RowBox[{"1", ",", "2"}], "]"}]}], "/.", 
             RowBox[{
              RowBox[{"j", "[", "3", "]"}], "->", "0"}]}], "/.", 
            RowBox[{
             RowBox[{"j", "[", "2", "]"}], "->", 
             RowBox[{
              RowBox[{"j", "[", "2", "]"}], "+", "1"}]}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Int", "[", 
            RowBox[{
             RowBox[{"j", "[", "1", "]"}], ",", 
             RowBox[{"j", "[", "2", "]"}], ",", "0"}], "]"}], ",", 
           RowBox[{"Int", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"j", "[", "1", "]"}], "+", "1"}], ",", 
             RowBox[{"j", "[", "2", "]"}], ",", "0"}], "]"}]}], "}"}]}], 
        "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"Int", "[", "__", "]"}], ",", "Simplify"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"j", "[", "1", "]"}], "->", "j1"}], ",", 
     RowBox[{
      RowBox[{"j", "[", "2", "]"}], "->", "j2"}]}], "}"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.911282852539092*^9, 3.9112828596718073`*^9}, {
   3.911282898589157*^9, 3.91128294666595*^9}, 3.9112953281366453`*^9, {
   3.929002208450108*^9, 3.929002211396749*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"878a3646-7212-4c10-8936-5e73432a8cb0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Index lowering identity for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["j", "2"], "="}], TraditionalForm]],ExpressionUUID->
  "299e6cfe-4417-433c-95da-f6172735400d"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["j", "3"], "=", "0"}], TraditionalForm]],ExpressionUUID->
  "8bc579b7-2601-4cf1-8d97-7eea9b8b2617"],
 ", for massive and massless case"
}], "Subsection",
 CellChangeTimes->{{3.92771136263678*^9, 3.927711386287116*^9}, {
   3.927711497959856*^9, 3.9277114993395576`*^9}, 
   3.9380568736317*^9},ExpressionUUID->"8725facd-d421-4eb7-b4eb-80ceed04a91c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IndexLoweringIdentity1Massive", "[", 
   RowBox[{"i_", ",", 
    RowBox[{"{", "j1_", "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"IndexLoweringIdentity1Massive", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", "j1", "}"}]}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"0", "==", 
                RowBox[{"IBP", "[", "1", "]"}]}], "/.", 
               RowBox[{
                RowBox[{"j", "[", "2", "]"}], "->", "0"}]}], "/.", 
              RowBox[{
               RowBox[{"j", "[", "3", "]"}], "->", "0"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"Int", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"j", "[", "1", "]"}], "+", "1"}], ",", "0", ",", 
               "0"}], "]"}], "}"}]}], "]"}], "]"}], "/.", 
         RowBox[{
          RowBox[{"j", "[", "1", "]"}], "->", 
          RowBox[{
           RowBox[{"j", "[", "1", "]"}], "-", "1"}]}]}], "/.", 
        RowBox[{
         RowBox[{"j", "[", "1", "]"}], "->", "j1"}]}], ",", 
       RowBox[{"Int", "[", "__", "]"}], ",", "Simplify"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"j", "[", "i", "]"}], "->", 
      RowBox[{
       RowBox[{"j", "[", "i", "]"}], "-", "1"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"j", "[", "1", "]"}], "->", "j1"}], ",", 
      RowBox[{
       RowBox[{"j", "[", "2", "]"}], "->", "j2"}]}], 
     "}"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IndexLoweringIdentity1Massless", "[", 
   RowBox[{"i_", ",", 
    RowBox[{"{", "j1_", "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"0", "==", 
               RowBox[{"IBP", "[", "1", "]"}]}], "/.", 
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"1", ",", "1"}], "]"}], "->", "0"}]}], "/.", 
             RowBox[{
              RowBox[{"j", "[", "2", "]"}], "->", "0"}]}], "/.", 
            RowBox[{
             RowBox[{"j", "[", "3", "]"}], "->", "0"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Int", "[", 
            RowBox[{
             RowBox[{"j", "[", "1", "]"}], ",", "0", ",", "0"}], "]"}], 
           "}"}]}], "]"}], "]"}], "/.", 
       RowBox[{
        RowBox[{"j", "[", "1", "]"}], "->", "j1"}]}], ",", 
      RowBox[{"Int", "[", "__", "]"}], ",", "Simplify"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"j", "[", "i", "]"}], "->", 
     RowBox[{
      RowBox[{"j", "[", "i", "]"}], "-", "1"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"j", "[", "1", "]"}], "->", "j1"}], ",", 
     RowBox[{
      RowBox[{"j", "[", "2", "]"}], "->", "j2"}]}], "}"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9112830421920958`*^9, 3.911283061391449*^9}, 
   3.911283190267908*^9, {3.91128322569275*^9, 3.9112832713667927`*^9}, 
   3.911287341187315*^9, {3.9290022153811073`*^9, 3.929002219092782*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"c756b333-fa42-4471-90e4-a5596cfef9c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Index raising identity for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["j", "2"], "="}], TraditionalForm]],ExpressionUUID->
  "2c59536b-df52-4a8c-b23f-993332762ebb"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["j", "3"], "=", "0"}], TraditionalForm]],ExpressionUUID->
  "d0209a5a-f056-4425-b8b4-1cad18a329b7"]
}], "Subsection",
 CellChangeTimes->{{3.927711337669222*^9, 3.927711348740027*^9}, {
   3.927711475338093*^9, 3.927711480714368*^9}, 
   3.938056880721908*^9},ExpressionUUID->"fc98a9fe-52c5-4075-aff1-\
2e3c736cdf91"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IndexRaisingIdentity1", "[", 
   RowBox[{"i_", ",", 
    RowBox[{"{", "j1_", "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"IndexRaisingIdentity1", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", "j1", "}"}]}], "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"0", "==", 
              RowBox[{"IBP", "[", "1", "]"}]}], "/.", 
             RowBox[{
              RowBox[{"j", "[", "2", "]"}], "->", "0"}]}], "/.", 
            RowBox[{
             RowBox[{"j", "[", "3", "]"}], "->", "0"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Int", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"j", "[", "1", "]"}], "-", "1"}], ",", "0", ",", "0"}], 
            "]"}], "}"}]}], "]"}], "]"}], "/.", 
       RowBox[{
        RowBox[{"j", "[", "1", "]"}], "->", 
        RowBox[{
         RowBox[{"j", "[", "1", "]"}], "+", "1"}]}]}], "/.", 
      RowBox[{
       RowBox[{"j", "[", "1", "]"}], "->", "j1"}]}], ",", 
     RowBox[{"Int", "[", "__", "]"}], ",", "Simplify"}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.911283308076783*^9, 3.9112833484918222`*^9}, 
   3.9112833822152452`*^9, {3.9290022242694397`*^9, 3.929002228153908*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"3eadf2a8-7767-478a-a089-add38038b3b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Decision tree which recursion step to take to get from indices ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["j", "1"], ",", 
     SubscriptBox["j", "2"], ",", 
     SubscriptBox["j", "3"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "1677ef56-a537-40ec-ba92-c1c4014336e5"],
 " to indices ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["j", 
      RowBox[{"1", ",", "2", ",", "3"}]], "=", "0"}], ",", "1"}], 
   TraditionalForm]],ExpressionUUID->"6de9377c-7f7b-4540-86c9-cc495b4899bb"]
}], "Subsection",
 CellChangeTimes->{{3.927711528838235*^9, 3.927711546371551*^9}, 
   3.9277116001758432`*^9, {3.927711648220435*^9, 3.9277117257303867`*^9}, {
   3.9380569023420486`*^9, 
   3.9380569097129717`*^9}},ExpressionUUID->"66e21df4-4c96-47d5-9cbc-\
2cbc1dd0d92a"],

Cell[CellGroupData[{

Cell["For 3 denominators:", "Subsubsection",
 CellChangeTimes->{{3.927711603622473*^9, 
  3.9277116079205523`*^9}},ExpressionUUID->"7131d129-c6e9-46d0-8962-\
292caa8b243b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RecursionStep", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"j1_Integer", ",", "j2_Integer", ",", "j3_Integer"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "v12_", ",", "v13_", ",", "v23_", ",", "v11_", ",", "v22_", ",", 
      "v33_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"RecursionStep", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"j1", ",", "j2", ",", "j3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "v12", ",", "v13", ",", "v23", ",", "v11", ",", "v22", ",", "v33"}], 
      "}"}]}], "]"}], "=", 
   RowBox[{"Module", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "zerosetlength", ",", "negativeset", ",", "negativesetlength", ",", 
       "maxindex"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"zerosetlength", "=", 
       RowBox[{"Length", "[", 
        RowBox[{"Cases", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"j1", ",", "j2", ",", "j3"}], "}"}], ",", "0"}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zerosetlength", "==", "0"}], ",", "\[IndentingNewLine]", 
        "\t", 
        RowBox[{"(*", 
         RowBox[{"Case", ":", " ", 
          RowBox[{"No", " ", "indices", " ", "are", " ", "zero"}]}], "*)"}], 
        "\[IndentingNewLine]", "\t", 
        RowBox[{
         RowBox[{"negativeset", "=", 
          RowBox[{"Cases", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"j1", ",", "j2", ",", "j3"}], "}"}], ",", 
            RowBox[{"j_", "/;", 
             RowBox[{"j", "<", "0"}]}]}], "]"}]}], ";", "\[IndentingNewLine]",
          "\t", 
         RowBox[{"negativesetlength", "=", 
          RowBox[{"Length", "[", "negativeset", "]"}]}], ";", 
         "\[IndentingNewLine]", "\t", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"negativesetlength", "==", "0"}], ",", 
           "\[IndentingNewLine]", "\t\t", 
           RowBox[{"(*", 
            RowBox[{"Case", ":", " ", 
             RowBox[{"Only", " ", "positive", " ", "indices"}]}], "*)"}], 
           "\[IndentingNewLine]", "\t\t", 
           RowBox[{
            RowBox[{"maxindex", "=", 
             RowBox[{"Max", "[", 
              RowBox[{"{", 
               RowBox[{"j1", ",", "j2", ",", "j3"}], "}"}], "]"}]}], ";", 
            "\[IndentingNewLine]", "\t\t\t", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"maxindex", "==", "1"}], ",", "\[IndentingNewLine]", 
              "\t\t\t\t", 
              RowBox[{"(*", 
               RowBox[{"Case", ":", " ", 
                RowBox[{"All", " ", "indices", " ", "1"}]}], "*)"}], 
              "\[IndentingNewLine]", "\t\t\t\t", 
              RowBox[{"Return", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"RecursiveIntegral", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    "v12", ",", "v13", ",", "v23", ",", "v11", ",", "v22", 
                    ",", "v33"}], "}"}]}], "]"}], "->", 
                 RowBox[{"BasisIntegral", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    "v12", ",", "v13", ",", "v23", ",", "v11", ",", "v22", 
                    ",", "v33"}], "}"}], ",", "D"}], "]"}]}], "}"}], "]"}], 
              "\[IndentingNewLine]", "\t\t\t\t", ",", "\[IndentingNewLine]", 
              "\t\t\t\t", 
              RowBox[{"(*", 
               RowBox[{"Case", ":", " ", 
                RowBox[{
                "At", " ", "least", " ", "one", " ", "index", " ", "larger", 
                 " ", "than", " ", "1"}]}], "*)"}], 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"j1", ">=", 
                  RowBox[{"Max", "[", 
                   RowBox[{"{", 
                    RowBox[{"j2", ",", "j3"}], "}"}], "]"}]}], ",", 
                 RowBox[{"Return", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"IndexLoweringIdentity3", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{"j1", ",", "j2", ",", "j3"}], "}"}]}], "]"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "->", "v12"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], "->", "v13"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "->", "v23"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "1"}], "]"}], "->", "v11"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "2"}], "]"}], "->", "v22"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"3", ",", "3"}], "]"}], "->", "v33"}]}], "}"}]}], 
                    ")"}], "/.", 
                   RowBox[{
                    RowBox[{"Int", "[", 
                    RowBox[{"i1_", ",", "i2_", ",", "i3_"}], "]"}], ":>", 
                    RowBox[{"RecursiveIntegral", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"i1", ",", "i2", ",", "i3"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "v12", ",", "v13", ",", "v23", ",", "v11", ",", "v22", 
                    ",", "v33"}], "}"}]}], "]"}]}]}], "]"}]}], "]"}], ";", 
               "\[IndentingNewLine]", "\t\t\t\t", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"j2", ">=", 
                  RowBox[{"Max", "[", 
                   RowBox[{"{", 
                    RowBox[{"j1", ",", "j3"}], "}"}], "]"}]}], ",", 
                 RowBox[{"Return", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"IndexLoweringIdentity3", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{"j1", ",", "j2", ",", "j3"}], "}"}]}], "]"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "->", "v12"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], "->", "v13"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "->", "v23"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "1"}], "]"}], "->", "v11"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "2"}], "]"}], "->", "v22"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"3", ",", "3"}], "]"}], "->", "v33"}]}], "}"}]}], 
                    ")"}], "/.", 
                   RowBox[{
                    RowBox[{"Int", "[", 
                    RowBox[{"i1_", ",", "i2_", ",", "i3_"}], "]"}], ":>", 
                    RowBox[{"RecursiveIntegral", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"i1", ",", "i2", ",", "i3"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "v12", ",", "v13", ",", "v23", ",", "v11", ",", "v22", 
                    ",", "v33"}], "}"}]}], "]"}]}]}], "]"}]}], "]"}], ";", 
               "\[IndentingNewLine]", "\t\t\t\t", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"j3", ">=", 
                  RowBox[{"Max", "[", 
                   RowBox[{"{", 
                    RowBox[{"j1", ",", "j2"}], "}"}], "]"}]}], ",", 
                 RowBox[{"Return", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"IndexLoweringIdentity3", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{"j1", ",", "j2", ",", "j3"}], "}"}]}], "]"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "->", "v12"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], "->", "v13"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "->", "v23"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "1"}], "]"}], "->", "v11"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "2"}], "]"}], "->", "v22"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"3", ",", "3"}], "]"}], "->", "v33"}]}], "}"}]}], 
                    ")"}], "/.", 
                   RowBox[{
                    RowBox[{"Int", "[", 
                    RowBox[{"i1_", ",", "i2_", ",", "i3_"}], "]"}], ":>", 
                    RowBox[{"RecursiveIntegral", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"i1", ",", "i2", ",", "i3"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "v12", ",", "v13", ",", "v23", ",", "v11", ",", "v22", 
                    ",", "v33"}], "}"}]}], "]"}]}]}], "]"}]}], "]"}], ";"}]}],
              "\[IndentingNewLine]", "\t\t\t", "]"}]}], "\[IndentingNewLine]",
            "\t", ",", "\[IndentingNewLine]", "\t\t", 
           RowBox[{"(*", 
            RowBox[{"Case", ":", " ", 
             RowBox[{
             "At", " ", "least", " ", "one", " ", "negative", " ", 
              "index"}]}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"j1", "<", "0"}], "&&", 
               RowBox[{"j1", "==", 
                RowBox[{"Max", "[", "negativeset", "]"}]}]}], ",", 
              RowBox[{"Return", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"IndexRaisingIdentity3", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{"j1", ",", "j2", ",", "j3"}], "}"}]}], "]"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "->", "v12"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], "->", "v13"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "->", "v23"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "1"}], "]"}], "->", "v11"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "2"}], "]"}], "->", "v22"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"3", ",", "3"}], "]"}], "->", "v33"}]}], "}"}]}], 
                 ")"}], "/.", 
                RowBox[{
                 RowBox[{"Int", "[", 
                  RowBox[{"i1_", ",", "i2_", ",", "i3_"}], "]"}], ":>", 
                 RowBox[{"RecursiveIntegral", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"i1", ",", "i2", ",", "i3"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    "v12", ",", "v13", ",", "v23", ",", "v11", ",", "v22", 
                    ",", "v33"}], "}"}]}], "]"}]}]}], "]"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"j2", "<", "0"}], "&&", 
               RowBox[{"j2", "==", 
                RowBox[{"Max", "[", "negativeset", "]"}]}]}], ",", 
              RowBox[{"Return", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"IndexRaisingIdentity3", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{"j1", ",", "j2", ",", "j3"}], "}"}]}], "]"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "->", "v12"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], "->", "v13"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "->", "v23"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "1"}], "]"}], "->", "v11"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "2"}], "]"}], "->", "v22"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"3", ",", "3"}], "]"}], "->", "v33"}]}], "}"}]}], 
                 ")"}], "/.", 
                RowBox[{
                 RowBox[{"Int", "[", 
                  RowBox[{"i1_", ",", "i2_", ",", "i3_"}], "]"}], ":>", 
                 RowBox[{"RecursiveIntegral", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"i1", ",", "i2", ",", "i3"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    "v12", ",", "v13", ",", "v23", ",", "v11", ",", "v22", 
                    ",", "v33"}], "}"}]}], "]"}]}]}], "]"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"j3", "<", "0"}], "&&", 
               RowBox[{"j3", "==", 
                RowBox[{"Max", "[", "negativeset", "]"}]}]}], ",", 
              RowBox[{"Return", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"IndexRaisingIdentity3", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"{", 
                    RowBox[{"j1", ",", "j2", ",", "j3"}], "}"}]}], "]"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "->", "v12"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "3"}], "]"}], "->", "v13"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "3"}], "]"}], "->", "v23"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "1"}], "]"}], "->", "v11"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "2"}], "]"}], "->", "v22"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"3", ",", "3"}], "]"}], "->", "v33"}]}], "}"}]}], 
                 ")"}], "/.", 
                RowBox[{
                 RowBox[{"Int", "[", 
                  RowBox[{"i1_", ",", "i2_", ",", "i3_"}], "]"}], ":>", 
                 RowBox[{"RecursiveIntegral", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"i1", ",", "i2", ",", "i3"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    "v12", ",", "v13", ",", "v23", ",", "v11", ",", "v22", 
                    ",", "v33"}], "}"}]}], "]"}]}]}], "]"}]}], "]"}], ";"}]}],
           "\[IndentingNewLine]", "\t", "]"}]}], "\[IndentingNewLine]", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Case", ":", " ", 
          RowBox[{
          "At", " ", "least", " ", "one", " ", "index", " ", "is", " ", 
           "zero"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"j1", "==", "0"}], ",", 
           RowBox[{"Return", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"RecursiveIntegral", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "j2", ",", "j3"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                 "v12", ",", "v13", ",", "v23", ",", "v11", ",", "v22", ",", 
                  "v33"}], "}"}]}], "]"}], "->", 
              RowBox[{"RecursiveIntegral", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"j2", ",", "j3"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"v23", ",", "v22", ",", "v33"}], "}"}]}], "]"}]}], 
             "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"j2", "==", "0"}], ",", 
           RowBox[{"Return", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"RecursiveIntegral", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"j1", ",", "0", ",", "j3"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                 "v12", ",", "v13", ",", "v23", ",", "v11", ",", "v22", ",", 
                  "v33"}], "}"}]}], "]"}], "->", 
              RowBox[{"RecursiveIntegral", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"j1", ",", "j3"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"v13", ",", "v11", ",", "v33"}], "}"}]}], "]"}]}], 
             "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"j3", "==", "0"}], ",", 
           RowBox[{"Return", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"RecursiveIntegral", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"j1", ",", "j2", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                 "v12", ",", "v13", ",", "v23", ",", "v11", ",", "v22", ",", 
                  "v33"}], "}"}]}], "]"}], "->", 
              RowBox[{"RecursiveIntegral", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"j1", ",", "j2"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"v12", ",", "v11", ",", "v22"}], "}"}]}], "]"}]}], 
             "}"}], "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
      ";"}]}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9112913377933693`*^9, 3.9112915405880938`*^9}, {
   3.911291578757659*^9, 3.911291677740045*^9}, {3.911291723477007*^9, 
   3.9112920879661303`*^9}, {3.911292119461076*^9, 3.911292173934251*^9}, {
   3.91129224508986*^9, 3.9112922525452223`*^9}, {3.911292443413611*^9, 
   3.911292451023991*^9}, {3.911292626902733*^9, 3.911292723505568*^9}, {
   3.911292800557*^9, 3.911292838428432*^9}, {3.9112928860885143`*^9, 
   3.911292902764089*^9}, {3.9112929689342546`*^9, 3.9112930019012737`*^9}, {
   3.911293655209527*^9, 3.911293764678369*^9}, {3.911294262042148*^9, 
   3.911294381100192*^9}, {3.911294514695908*^9, 3.911294521250824*^9}, {
   3.9112945561572866`*^9, 3.911294710048073*^9}, 3.911294820789797*^9, {
   3.92900223335102*^9, 3.929002251496797*^9}, {3.929008317689199*^9, 
   3.929008317989705*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"2a5b53df-4ede-4f69-ad93-8be6f6a6cd4d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["For 2 denominators :", "Subsubsection",
 CellChangeTimes->{{3.927711615459519*^9, 
  3.927711620673501*^9}},ExpressionUUID->"115d431c-6953-474a-8723-\
eb28795ce8fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RecursionStep", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"j1_Integer", ",", "j2_Integer"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"v12_", ",", "v11_", ",", "v22_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"RecursionStep", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"j1", ",", "j2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"v12", ",", "v11", ",", "v22"}], "}"}]}], "]"}], "=", 
   RowBox[{"Module", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "zerosetlength", ",", "negativeset", ",", "negativesetlength", ",", 
       "maxindex"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"zerosetlength", "=", 
       RowBox[{"Length", "[", 
        RowBox[{"Cases", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"j1", ",", "j2"}], "}"}], ",", "0"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zerosetlength", "==", "0"}], ",", "\[IndentingNewLine]", 
        "\t", 
        RowBox[{"(*", 
         RowBox[{"Case", ":", " ", 
          RowBox[{"No", " ", "indices", " ", "are", " ", "zero"}]}], "*)"}], 
        "\[IndentingNewLine]", "\t", 
        RowBox[{
         RowBox[{"negativeset", "=", 
          RowBox[{"Cases", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"j1", ",", "j2"}], "}"}], ",", 
            RowBox[{"j_", "/;", 
             RowBox[{"j", "<", "0"}]}]}], "]"}]}], ";", "\[IndentingNewLine]",
          "\t", 
         RowBox[{"negativesetlength", "=", 
          RowBox[{"Length", "[", "negativeset", "]"}]}], ";", 
         "\[IndentingNewLine]", "\t", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"negativesetlength", "==", "0"}], ",", 
           "\[IndentingNewLine]", "\t\t", 
           RowBox[{"(*", 
            RowBox[{"Case", ":", " ", 
             RowBox[{"Only", " ", "positive", " ", "indices"}]}], "*)"}], 
           "\[IndentingNewLine]", "\t\t", 
           RowBox[{
            RowBox[{"maxindex", "=", 
             RowBox[{"Max", "[", 
              RowBox[{"{", 
               RowBox[{"j1", ",", "j2"}], "}"}], "]"}]}], ";", 
            "\[IndentingNewLine]", "\t\t\t", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"maxindex", "==", "1"}], ",", "\[IndentingNewLine]", 
              "\t\t\t\t", 
              RowBox[{"(*", 
               RowBox[{"Case", ":", " ", 
                RowBox[{"All", " ", "indices", " ", "1"}]}], "*)"}], 
              "\[IndentingNewLine]", "\t\t\t\t", 
              RowBox[{"Return", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"RecursiveIntegral", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"v12", ",", "v11", ",", "v22"}], "}"}]}], "]"}], "->", 
                 RowBox[{"BasisIntegral", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"1", ",", "1"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"v12", ",", "v11", ",", "v22"}], "}"}], ",", 
                   "D"}], "]"}]}], "}"}], "]"}], "\[IndentingNewLine]", 
              "\t\t\t\t", ",", "\[IndentingNewLine]", "\t\t\t\t", 
              RowBox[{"(*", 
               RowBox[{"Case", ":", " ", 
                RowBox[{
                "At", " ", "least", " ", "one", " ", "index", " ", "larger", 
                 " ", "than", " ", "1"}]}], "*)"}], 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"j1", ">=", "j2"}], ",", 
                 RowBox[{"Return", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"IndexLoweringIdentity2", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{"j1", ",", "j2"}], "}"}]}], "]"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "->", "v12"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "1"}], "]"}], "->", "v11"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "2"}], "]"}], "->", "v22"}]}], "}"}]}], 
                    ")"}], "/.", 
                   RowBox[{
                    RowBox[{"Int", "[", 
                    RowBox[{"i1_", ",", "i2_", ",", "0"}], "]"}], ":>", 
                    RowBox[{"RecursiveIntegral", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"i1", ",", "i2"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"v12", ",", "v11", ",", "v22"}], "}"}]}], 
                    "]"}]}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
               "\t\t\t\t", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"j2", ">=", "j1"}], ",", 
                 RowBox[{"Return", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"IndexLoweringIdentity2", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{"j1", ",", "j2"}], "}"}]}], "]"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "->", "v12"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "1"}], "]"}], "->", "v11"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "2"}], "]"}], "->", "v22"}]}], "}"}]}], 
                    ")"}], "/.", 
                   RowBox[{
                    RowBox[{"Int", "[", 
                    RowBox[{"i1_", ",", "i2_", ",", "0"}], "]"}], ":>", 
                    RowBox[{"RecursiveIntegral", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"i1", ",", "i2"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"v12", ",", "v11", ",", "v22"}], "}"}]}], 
                    "]"}]}]}], "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]",
              "\t\t\t", "]"}]}], "\[IndentingNewLine]", "\t", ",", 
           "\[IndentingNewLine]", "\t\t", 
           RowBox[{"(*", 
            RowBox[{"Case", ":", " ", 
             RowBox[{
             "At", " ", "least", " ", "one", " ", "negative", " ", 
              "index"}]}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"j1", "<", "0"}], "&&", 
               RowBox[{"j1", "==", 
                RowBox[{"Max", "[", "negativeset", "]"}]}]}], ",", 
              RowBox[{"Return", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"IndexRaisingIdentity2", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{"j1", ",", "j2"}], "}"}]}], "]"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "->", "v12"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "1"}], "]"}], "->", "v11"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "2"}], "]"}], "->", "v22"}]}], "}"}]}], 
                 ")"}], "/.", 
                RowBox[{
                 RowBox[{"Int", "[", 
                  RowBox[{"i1_", ",", "i2_", ",", "0"}], "]"}], ":>", 
                 RowBox[{"RecursiveIntegral", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"i1", ",", "i2"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"v12", ",", "v11", ",", "v22"}], "}"}]}], 
                  "]"}]}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"j2", "<", "0"}], "&&", 
               RowBox[{"j2", "==", 
                RowBox[{"Max", "[", "negativeset", "]"}]}]}], ",", 
              RowBox[{"Return", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"IndexRaisingIdentity2", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"{", 
                    RowBox[{"j1", ",", "j2"}], "}"}]}], "]"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "->", "v12"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "1"}], "]"}], "->", "v11"}], ",", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "2"}], "]"}], "->", "v22"}]}], "}"}]}], 
                 ")"}], "/.", 
                RowBox[{
                 RowBox[{"Int", "[", 
                  RowBox[{"i1_", ",", "i2_", ",", "0"}], "]"}], ":>", 
                 RowBox[{"RecursiveIntegral", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"i1", ",", "i2"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"v12", ",", "v11", ",", "v22"}], "}"}]}], 
                  "]"}]}]}], "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
          "\t", "]"}]}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Case", ":", " ", 
          RowBox[{
          "At", " ", "least", " ", "one", " ", "index", " ", "is", " ", 
           "zero"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"j1", "==", "0"}], ",", 
           RowBox[{"Return", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"RecursiveIntegral", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "j2"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"v12", ",", "v11", ",", "v22"}], "}"}]}], "]"}], "->", 
              RowBox[{"RecursiveIntegral", "[", 
               RowBox[{
                RowBox[{"{", "j2", "}"}], ",", 
                RowBox[{"{", "v22", "}"}]}], "]"}]}], "}"}], "]"}]}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"j2", "==", "0"}], ",", 
           RowBox[{"Return", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"RecursiveIntegral", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"j1", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"v12", ",", "v11", ",", "v22"}], "}"}]}], "]"}], "->", 
              RowBox[{"RecursiveIntegral", "[", 
               RowBox[{
                RowBox[{"{", "j1", "}"}], ",", 
                RowBox[{"{", "v11", "}"}]}], "]"}]}], "}"}], "]"}]}], "]"}], 
         ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.911294928667921*^9, 3.911295207964621*^9}, {
  3.9112952406636868`*^9, 3.911295244088567*^9}, {3.929002259754998*^9, 
  3.929002269602559*^9}, {3.92900832618673*^9, 3.9290083264633703`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"328ebbf4-7454-4a2d-bac7-ee820ea7e05a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["For 1 denominator:", "Subsubsection",
 CellChangeTimes->{{3.927711627030251*^9, 
  3.927711632469418*^9}},ExpressionUUID->"b9db20df-3182-4aa9-8a70-\
dc660fb5796f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RecursionStep", "[", 
   RowBox[{
    RowBox[{"{", "j1_", "}"}], ",", 
    RowBox[{"{", "v11_", "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"RecursionStep", "[", 
    RowBox[{
     RowBox[{"{", "j1", "}"}], ",", 
     RowBox[{"{", "v11", "}"}]}], "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"j1", "==", "0"}], ",", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"RecursiveIntegral", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", 
             RowBox[{"{", "v11", "}"}]}], "]"}], "->", 
           RowBox[{"BasisIntegral", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "D"}], "]"}]}], "}"}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"j1", "<", "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"IndexRaisingIdentity1", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", "j1", "}"}]}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "1"}], "]"}], "->", "v11"}], "}"}]}], ")"}], 
          "/.", 
          RowBox[{
           RowBox[{"Int", "[", 
            RowBox[{"i1_", ",", "0", ",", "0"}], "]"}], ":>", 
           RowBox[{"RecursiveIntegral", "[", 
            RowBox[{
             RowBox[{"{", "i1", "}"}], ",", 
             RowBox[{"{", "v11", "}"}]}], "]"}]}]}], "]"}], ",", 
        "\[IndentingNewLine]", "\t", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"TrueQ", "[", 
           RowBox[{"v11", "==", "0"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"Massless", " ", 
            RowBox[{"case", ":"}]}], "*)"}], "\[IndentingNewLine]", "\t", 
          RowBox[{"Return", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"IndexLoweringIdentity1Massless", "[", 
               RowBox[{"1", ",", 
                RowBox[{"{", "j1", "}"}]}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"v", "[", 
                 RowBox[{"1", ",", "1"}], "]"}], "->", "v11"}], "}"}]}], 
             ")"}], "/.", 
            RowBox[{
             RowBox[{"Int", "[", 
              RowBox[{"i1_", ",", "0", ",", "0"}], "]"}], ":>", 
             RowBox[{"RecursiveIntegral", "[", 
              RowBox[{
               RowBox[{"{", "i1", "}"}], ",", 
               RowBox[{"{", "v11", "}"}]}], "]"}]}]}], "]"}], 
          "\[IndentingNewLine]", "\t", ",", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"Massive", " ", 
            RowBox[{"case", ":"}]}], "*)"}], "\[IndentingNewLine]", "\t", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"j1", "==", "1"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Return", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"RecursiveIntegral", "[", 
                 RowBox[{
                  RowBox[{"{", "1", "}"}], ",", " ", 
                  RowBox[{"{", "v11", "}"}]}], "]"}], "->", 
                RowBox[{"BasisIntegral", "[", 
                 RowBox[{
                  RowBox[{"{", "1", "}"}], ",", 
                  RowBox[{"{", "v11", "}"}], ",", "D"}], "]"}]}], "}"}], 
              "]"}], ";"}], "\[IndentingNewLine]", "\t\t", ",", 
            "\[IndentingNewLine]", "\t\t", 
            RowBox[{"Return", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"IndexLoweringIdentity1Massive", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"{", "j1", "}"}]}], "]"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "1"}], "]"}], "->", "v11"}], "}"}]}], 
               ")"}], "/.", 
              RowBox[{
               RowBox[{"Int", "[", 
                RowBox[{"i1_", ",", "0", ",", "0"}], "]"}], ":>", 
               RowBox[{"RecursiveIntegral", "[", 
                RowBox[{
                 RowBox[{"{", "i1", "}"}], ",", 
                 RowBox[{"{", "v11", "}"}]}], "]"}]}]}], "]"}]}], 
           "\[IndentingNewLine]", "\t", "]"}]}], "\[IndentingNewLine]", "\t", 
         "]"}]}], "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9112953853774433`*^9, 3.911295490553885*^9}, {
  3.911295547429214*^9, 3.911295549309121*^9}, {3.911295603475081*^9, 
  3.911295645011889*^9}, {3.911295679615871*^9, 3.911295891559963*^9}, {
  3.911296557658751*^9, 3.91129656892277*^9}, {3.9112966935116463`*^9, 
  3.911296713784319*^9}, {3.911297559567814*^9, 3.911297570690172*^9}, {
  3.9290022772921743`*^9, 3.929002280560646*^9}, {3.9290083317673283`*^9, 
  3.9290083320246067`*^9}, {3.929075841157322*^9, 3.929075841461051*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"089caf9e-1cc6-4d39-9084-dbfe17abc1d8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Do one recursion step", "Subsection",
 CellChangeTimes->{{3.9277117442311993`*^9, 3.927711779687508*^9}, {
  3.938056959093047*^9, 
  3.938056959882744*^9}},ExpressionUUID->"dc172a8f-f73a-42d8-bb38-\
a178db2bc6d0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "DoRecursionStep", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"SimplifyCoefficients", "->", "True"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DoRecursionStep", "[", 
   RowBox[{"term_", ",", 
    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"term", "/.", 
     RowBox[{
      RowBox[{"RecursiveIntegral", "[", "x__", "]"}], ":>", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"RecursiveIntegral", "[", "x", "]"}], "/.", 
        RowBox[{"RecursionStep", "[", "x", "]"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"RecursiveIntegral", "[", "__", "]"}], ",", 
      RowBox[{"BasisIntegral", "[", "__", "]"}]}], "}"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"OptionValue", "[", "SimplifyCoefficients", "]"}], ",", 
      "Simplify", ",", "Identity"}], "]"}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.911297135662895*^9, 3.911297198891157*^9}, {
   3.911297263241851*^9, 3.911297268696556*^9}, {3.929002456530491*^9, 
   3.9290025591365232`*^9}, 3.929002836721621*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"4400cfdc-c49a-405f-adcb-8d4719016c05"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Do recursion steps until everything is written in terms of master integrals\
\>", "Subsection",
 CellChangeTimes->{{3.92771178398733*^9, 3.927711806678359*^9}, 
   3.938056968206625*^9},ExpressionUUID->"bc863fee-70a2-4db7-b775-\
d88d8bac6198"],

Cell["\<\
When InputMasterIntegrals is set to true the master integrals are plugged in \
and the epsilo expansion is performed to order eps^1.\
\>", "Text",
 CellChangeTimes->{{3.938057009646487*^9, 
  3.938057111703396*^9}},ExpressionUUID->"476f1252-b16d-4501-8eaa-\
c96459ea9a34"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "AngularIntegral", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SimplifyCoefficients", "->", "True"}], ",", 
     RowBox[{"AlwaysSimplifyCoefficients", "->", "False"}], ",", 
     RowBox[{"InputMasterIntegrals", "->", "True"}], ",", 
     RowBox[{"MassSplittingExplicit", "->", "True"}], ",", 
     RowBox[{"FullyExplicit", "->", "True"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AngularIntegral", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"j1_", ",", "j2_", ",", "j3_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "v12_", ",", "v13_", ",", "v23_", ",", "v11_", ",", "v22_", ",", 
      "v33_"}], "}"}], ",", 
    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"FixedPoint", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"DoRecursionStep", "[", 
          RowBox[{"#", ",", 
           RowBox[{"SimplifyCoefficients", "->", 
            RowBox[{
            "OptionValue", "[", "AlwaysSimplifyCoefficients", "]"}]}]}], 
          "]"}], "&"}], ",", 
        RowBox[{"RecursiveIntegral", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"j1", ",", "j2", ",", "j3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "v12", ",", "v13", ",", "v23", ",", "v11", ",", "v22", ",", 
            "v33"}], "}"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"BasisIntegral", "[", "__", "]"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OptionValue", "[", "SimplifyCoefficients", "]"}], ",", 
        "Simplify", ",", "Identity"}], "]"}]}], "]"}], "//", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"OptionValue", "[", "InputMasterIntegrals", "]"}], ",", 
      "InputMasterIntegrals", ",", "Identity"}], "]"}]}], "//", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"Not", "[", 
      RowBox[{"OptionValue", "[", "MassSplittingExplicit", "]"}], "]"}], ",", 
     "Identity", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Not", "[", 
        RowBox[{"OptionValue", "[", "FullyExplicit", "]"}], "]"}], ",", 
       "ReleaseHold", ",", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{
          RowBox[{"ReleaseHold", "[", 
           RowBox[{"ReleaseHold", "[", "#", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Cl2", "[", "x_", "]"}], ":>", 
           RowBox[{"Cl2Evaluate", "[", "x", "]"}]}]}], "]"}], "&"}]}], 
      "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"InputMasterIntegrals", "[", "term_", "]"}], ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"term", "/.", 
         RowBox[{"D", "->", 
          RowBox[{"4", "-", 
           RowBox[{"2", "eps"}]}]}]}], "/.", "basisintegraltoorderepsilon"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"eps", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"eps", ",", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Cl2", "[", "_", "]"}], ","}], "*)"}], 
      RowBox[{"PolyLog", "[", 
       RowBox[{"_", ",", "_"}], "]"}], ",", 
      RowBox[{"Log", "[", "_", "]"}]}], "}"}], ",", "Cancel"}], 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9112963148994293`*^9, 3.91129648931787*^9}, 
   3.911296529428499*^9, {3.911296675874395*^9, 3.911296690340008*^9}, {
   3.911296834779756*^9, 3.911296836037654*^9}, {3.911297283696158*^9, 
   3.911297287421319*^9}, {3.92900256526453*^9, 3.929002590529627*^9}, {
   3.9290027293179483`*^9, 3.929002768451745*^9}, {3.929002800339437*^9, 
   3.929002802058977*^9}, {3.929002839463923*^9, 3.9290028425839*^9}, {
   3.929003081531764*^9, 3.929003125478697*^9}, {3.9379707121064043`*^9, 
   3.937970740433441*^9}, {3.9379708476031713`*^9, 3.937971037666829*^9}, 
   3.937971427239994*^9, 3.937972366402503*^9, {3.9379729735186567`*^9, 
   3.937972992247616*^9}, {3.937982505515873*^9, 3.937982545599023*^9}, {
   3.9379830289949827`*^9, 3.937983029748073*^9}, {3.9379830719431553`*^9, 
   3.937983088128352*^9}, {3.948196370568434*^9, 3.948196394116984*^9}, {
   3.94819656766656*^9, 3.9481965743349943`*^9}, {3.9481974974439583`*^9, 
   3.948197515898816*^9}, {3.948197698781405*^9, 3.948197699940311*^9}, {
   3.9481978274876003`*^9, 3.948197828609982*^9}, {3.9482564797052927`*^9, 
   3.948256691930265*^9}, {3.9482567230178337`*^9, 3.9482567242916594`*^9}, {
   3.948256775620639*^9, 3.948256815151546*^9}, {3.948257148784423*^9, 
   3.948257177958947*^9}, {3.948257321257221*^9, 3.948257369651986*^9}, {
   3.9482575375082827`*^9, 3.948257537978921*^9}, {3.9482586353860817`*^9, 
   3.948258637183779*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"2d8d3a25-98e0-4aee-9a93-7cccf394a2d3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Implementation of Master integrals", "Section",
 CellChangeTimes->{{3.937970051861786*^9, 
  3.937970068346798*^9}},ExpressionUUID->"db4e526b-cc67-4bce-980f-\
529a1e460b69"],

Cell[CellGroupData[{

Cell["Master integrals with less than 3 denominators", "Subsection",
 CellChangeTimes->{{3.938057129185861*^9, 
  3.938057163531232*^9}},ExpressionUUID->"addf85af-81c4-467c-97b0-\
92cf8836e18e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"basisintegraltoorderepsilon", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"BasisIntegral", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", 
        RowBox[{"4", "-", 
         RowBox[{"2", "eps"}]}]}], "]"}], ":>", 
      RowBox[{
       RowBox[{"2", " ", "\[Pi]"}], "+", 
       RowBox[{"4", " ", "\[Pi]", " ", "eps"}]}]}], ",", 
     RowBox[{
      RowBox[{"BasisIntegral", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "vii_", "}"}], ",", 
        RowBox[{"4", "-", 
         RowBox[{"2", "eps"}]}]}], "]"}], ":>", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Pi]", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"1", "+", 
            SqrtBox[
             RowBox[{"1", "-", "vii"}]]}], 
           RowBox[{"1", "-", 
            SqrtBox[
             RowBox[{"1", "-", "vii"}]]}]], "]"}]}], 
        SqrtBox[
         RowBox[{"1", "-", "vii"}]]], "+", 
       RowBox[{"eps", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"1", "+", 
                 SqrtBox[
                  RowBox[{"1", "-", "vii"}]]}], 
                RowBox[{"1", "-", 
                 SqrtBox[
                  RowBox[{"1", "-", "vii"}]]}]], "]"}], "2"]}], 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"1", "-", "vii"}]]}]]}], "-", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "-", 
               FractionBox[
                RowBox[{"1", "+", 
                 SqrtBox[
                  RowBox[{"1", "-", "vii"}]]}], 
                RowBox[{"1", "-", 
                 SqrtBox[
                  RowBox[{"1", "-", "vii"}]]}]]}]}], "]"}]}], 
           SqrtBox[
            RowBox[{"1", "-", "vii"}]]]}], ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"BasisIntegral", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"vij_", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"4", "-", 
         RowBox[{"2", "eps"}]}]}], "]"}], ":>", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], 
         RowBox[{"vij", " ", "eps"}]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[Pi]", " ", 
         RowBox[{"Log", "[", 
          FractionBox["vij", "2"], "]"}]}], "vij"], "+", 
       RowBox[{"eps", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               FractionBox["vij", "2"], "]"}], "2"]}], "vij"]}], "-", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "-", 
               FractionBox["vij", "2"]}]}], "]"}]}], "vij"]}], ")"}]}]}]}], 
     ",", 
     RowBox[{
      RowBox[{"BasisIntegral", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"vij_", ",", "vii_", ",", "0"}], "}"}], ",", 
        RowBox[{"4", "-", 
         RowBox[{"2", "eps"}]}]}], "]"}], ":>", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", 
         RowBox[{"vij", " ", "eps"}]]}], "-", 
       FractionBox[
        RowBox[{"\[Pi]", " ", 
         RowBox[{"Log", "[", 
          FractionBox["vii", 
           SuperscriptBox["vij", "2"]], "]"}]}], "vij"], "+", 
       RowBox[{"eps", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               FractionBox["vii", 
                SuperscriptBox["vij", "2"]], "]"}], "2"]}], 
            RowBox[{"2", " ", "vij"}]]}], "-", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "-", 
               FractionBox["vij", 
                RowBox[{"1", "-", 
                 SqrtBox[
                  RowBox[{"1", "-", "vii"}]]}]]}]}], "]"}]}], "vij"], "-", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "-", 
               FractionBox["vij", 
                RowBox[{"1", "+", 
                 SqrtBox[
                  RowBox[{"1", "-", "vii"}]]}]]}]}], "]"}]}], "vij"]}], 
         ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"BasisIntegral", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"vij_", ",", "vii_", ",", "vjj_"}], "}"}], ",", 
        RowBox[{"4", "-", 
         RowBox[{"2", "eps"}]}]}], "]"}], ":>", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Pi]", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"vij", "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["vij", "2"], "-", 
              RowBox[{"vii", " ", "vjj"}]}]]}], 
           RowBox[{"vij", "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["vij", "2"], "-", 
              RowBox[{"vii", " ", "vjj"}]}]]}]], "]"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["vij", "2"], "-", 
          RowBox[{"vii", " ", "vjj"}]}]]], "+", 
       RowBox[{"eps", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"vjj", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"vii", "-", 
                   RowBox[{"2", " ", "vij"}], "+", "vjj"}], ")"}], "2"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["vij", "2"]}], "+", 
                  RowBox[{"vij", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["vij", "2"], "-", 
                    RowBox[{"vii", " ", "vjj"}]}]]}], "+", 
                  RowBox[{"vjj", " ", 
                   RowBox[{"(", 
                    RowBox[{"vii", "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["vij", "2"], "-", 
                    RowBox[{"vii", " ", "vjj"}]}]]}], ")"}]}]}], ")"}], "2"]],
               "]"}], "2"]}], 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["vij", "2"], "-", 
              RowBox[{"vii", " ", "vjj"}]}]]}]], "-", 
          FractionBox[
           RowBox[{"\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"vii", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"vii", "-", 
                   RowBox[{"2", " ", "vij"}], "+", "vjj"}], ")"}], "2"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["vij", "2"], "+", 
                  RowBox[{"vij", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["vij", "2"], "-", 
                    RowBox[{"vii", " ", "vjj"}]}]]}], "-", 
                  RowBox[{"vii", " ", 
                   RowBox[{"(", 
                    RowBox[{"vjj", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["vij", "2"], "-", 
                    RowBox[{"vii", " ", "vjj"}]}]]}], ")"}]}]}], ")"}], "2"]],
               "]"}], "2"]}], 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["vij", "2"], "-", 
              RowBox[{"vii", " ", "vjj"}]}]]}]], "+", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "-", 
               FractionBox[
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["vij", "2"]}], "+", 
                 RowBox[{"vij", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["vij", "2"], "-", 
                    RowBox[{"vii", " ", "vjj"}]}]]}], "+", 
                 RowBox[{"vjj", " ", 
                  RowBox[{"(", 
                   RowBox[{"vii", "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["vij", "2"], "-", 
                    RowBox[{"vii", " ", "vjj"}]}]]}], ")"}]}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   SqrtBox[
                    RowBox[{"1", "-", "vjj"}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"vii", "-", 
                   RowBox[{"2", " ", "vij"}], "+", "vjj"}], ")"}]}]]}]}], 
             "]"}]}], 
           SqrtBox[
            RowBox[{
             SuperscriptBox["vij", "2"], "-", 
             RowBox[{"vii", " ", "vjj"}]}]]], "+", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "-", 
               FractionBox[
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["vij", "2"]}], "+", 
                 RowBox[{"vij", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["vij", "2"], "-", 
                    RowBox[{"vii", " ", "vjj"}]}]]}], "+", 
                 RowBox[{"vjj", " ", 
                  RowBox[{"(", 
                   RowBox[{"vii", "-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["vij", "2"], "-", 
                    RowBox[{"vii", " ", "vjj"}]}]]}], ")"}]}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SqrtBox[
                    RowBox[{"1", "-", "vjj"}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"vii", "-", 
                   RowBox[{"2", " ", "vij"}], "+", "vjj"}], ")"}]}]]}]}], 
             "]"}]}], 
           SqrtBox[
            RowBox[{
             SuperscriptBox["vij", "2"], "-", 
             RowBox[{"vii", " ", "vjj"}]}]]], "-", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["vij", "2"], "+", 
                 RowBox[{"vij", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["vij", "2"], "-", 
                    RowBox[{"vii", " ", "vjj"}]}]]}], "-", 
                 RowBox[{"vii", " ", 
                  RowBox[{"(", 
                   RowBox[{"vjj", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["vij", "2"], "-", 
                    RowBox[{"vii", " ", "vjj"}]}]]}], ")"}]}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   SqrtBox[
                    RowBox[{"1", "-", "vii"}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"vii", "-", 
                   RowBox[{"2", " ", "vij"}], "+", "vjj"}], ")"}]}]]}]}], 
             "]"}]}], 
           SqrtBox[
            RowBox[{
             SuperscriptBox["vij", "2"], "-", 
             RowBox[{"vii", " ", "vjj"}]}]]], "-", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["vij", "2"], "+", 
                 RowBox[{"vij", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["vij", "2"], "-", 
                    RowBox[{"vii", " ", "vjj"}]}]]}], "-", 
                 RowBox[{"vii", " ", 
                  RowBox[{"(", 
                   RowBox[{"vjj", "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["vij", "2"], "-", 
                    RowBox[{"vii", " ", "vjj"}]}]]}], ")"}]}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SqrtBox[
                    RowBox[{"1", "-", "vii"}]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"vii", "-", 
                   RowBox[{"2", " ", "vij"}], "+", "vjj"}], ")"}]}]]}]}], 
             "]"}]}], 
           SqrtBox[
            RowBox[{
             SuperscriptBox["vij", "2"], "-", 
             RowBox[{"vii", " ", "vjj"}]}]]]}], ")"}]}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"BasisIntegral", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "vij_", ",", "vik_", ",", "vjk_", ",", "vii_", ",", "vjj_", ",", 
          "vkk_"}], "}"}], ",", 
        RowBox[{"4", "-", 
         RowBox[{"2", "eps"}]}]}], "]"}], ":>", 
      RowBox[{"I111", "[", 
       RowBox[{
       "vij", ",", "vik", ",", "vjk", ",", "vii", ",", "vjj", ",", "vkk"}], 
       "]"}]}]}], "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9379700792064734`*^9, 3.937970424789114*^9}, {
   3.9379706182940607`*^9, 3.937970636905282*^9}, 3.9379713019180593`*^9, {
   3.9379827438255672`*^9, 3.937982785249786*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"96527932-fb2a-4cc7-bb0a-50955c64cca5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Master integral with three denominators", "Subsection",
 CellChangeTimes->{{3.938057171307487*^9, 
  3.938057178796476*^9}},ExpressionUUID->"c813d1f1-eac2-4cee-bbc2-\
7e29781ef3bf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Gram", "[", "n_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Sort", "[", 
        RowBox[{"{", 
         RowBox[{"i", ",", "j"}], "}"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "n"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GramCramer", "[", 
   RowBox[{"n_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "mat", "}"}], ",", 
    RowBox[{
     RowBox[{"mat", "=", 
      RowBox[{"Gram", "[", "n", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "i"}], "]"}], "]"}], "=", 
      RowBox[{"Table", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", "mat", "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GramDet", "[", "n_", "]"}], ":=", 
  RowBox[{"Det", "[", 
   RowBox[{"Gram", "[", "n", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GramCramerDet", "[", 
   RowBox[{"n_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Det", "[", 
   RowBox[{"GramCramer", "[", 
    RowBox[{"n", ",", "i"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Y123", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"GramDet", "[", "3", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], "->", 
        RowBox[{"1", "-", 
         RowBox[{"v", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"i_", ",", "i_"}], "]"}], "->", "0"}], "}"}]}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Y123", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"GramDet", "[", "3", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], "->", 
        RowBox[{"1", "-", 
         RowBox[{"v", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"3", ",", "3"}], "]"}], "->", "0"}]}], "}"}]}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Y123", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"GramDet", "[", "3", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], "->", 
        RowBox[{"1", "-", 
         RowBox[{"v", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"3", ",", "3"}], "]"}], "->", "0"}], "}"}]}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Y123", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"GramDet", "[", "3", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"i_", ",", "j_"}], "]"}], "->", 
       RowBox[{"1", "-", 
        RowBox[{"v", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}]}], "}"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X2subst", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X2", "[", 
      RowBox[{"i_", ",", "j_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"i", ",", "j"}], "]"}], "^", "2"}], "-", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"i", ",", "i"}], "]"}], 
       RowBox[{"v", "[", 
        RowBox[{"j", ",", "j"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"auxiliarysubst", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"v", "[", 
       RowBox[{"i_", ",", 
        RowBox[{"{", 
         RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"X2", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"v", "[", 
             RowBox[{"i", ",", "i"}], "]"}], "-", 
            RowBox[{"v", "[", 
             RowBox[{"i", ",", "j"}], "]"}]}], ")"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{"X2", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}], "-", 
         RowBox[{"v", "[", 
          RowBox[{"i", ",", "i"}], "]"}], "-", 
         RowBox[{"v", "[", 
          RowBox[{"j", ",", "j"}], "]"}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"v", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i_", ",", "j_"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j_", ",", "i_"}], "}"}]}], "]"}], ":>", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"X2", "[", 
         RowBox[{"i", ",", "j"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"v", "[", 
            RowBox[{"i", ",", "j"}], "]"}]}], "-", 
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "i"}], "]"}], "-", 
          RowBox[{"v", "[", 
           RowBox[{"j", ",", "j"}], "]"}]}], ")"}]}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"v", "[", 
       RowBox[{"k_", ",", 
        RowBox[{"{", 
         RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "j"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"j", ",", "k"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "k"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"j", ",", "j"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "j"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "k"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "i"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"j", ",", "k"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"v", "[", 
             RowBox[{"i", ",", "k"}], "]"}], "-", 
            RowBox[{"v", "[", 
             RowBox[{"j", ",", "k"}], "]"}]}], ")"}], "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"X2", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}], "-", 
         RowBox[{"v", "[", 
          RowBox[{"i", ",", "i"}], "]"}], "-", 
         RowBox[{"v", "[", 
          RowBox[{"j", ",", "j"}], "]"}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"v", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i_", ",", "j_"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i_", ",", "k_"}], "}"}]}], "]"}], ":>", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "j"}], "]"}]}], "-", 
            RowBox[{"v", "[", 
             RowBox[{"i", ",", "i"}], "]"}], "-", 
            RowBox[{"v", "[", 
             RowBox[{"j", ",", "j"}], "]"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "k"}], "]"}]}], "-", 
            RowBox[{"v", "[", 
             RowBox[{"i", ",", "i"}], "]"}], "-", 
            RowBox[{"v", "[", 
             RowBox[{"k", ",", "k"}], "]"}]}], ")"}]}], ")"}]}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"i", ",", "i"}], "]"}], "^", "2"}], 
          RowBox[{"v", "[", 
           RowBox[{"j", ",", "k"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "i"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "j"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "k"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "i"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "j"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"j", ",", "k"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "i"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "k"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"j", ",", "k"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "i"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"j", ",", "j"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"k", ",", "k"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "j"}], "]"}], 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"i", ",", "k"}], "]"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "^", "2"}], 
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "k"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"j", ",", "j"}], "]"}], 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"i", ",", "k"}], "]"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "k"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "k"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"j", ",", "k"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"k", ",", "k"}], "]"}], 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "^", "2"}]}], "-", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"X2", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "j"}], "]"}], 
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "k"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "k"}], "]"}], 
             RowBox[{"v", "[", 
              RowBox[{"j", ",", "k"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "i"}], "]"}], 
             RowBox[{"v", "[", 
              RowBox[{"j", ",", "k"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"k", ",", "k"}], "]"}], 
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "j"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "k"}], "]"}], "^", "2"}], "+", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "i"}], "]"}], 
             RowBox[{"v", "[", 
              RowBox[{"k", ",", "k"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"X2", "[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "j"}], "]"}], 
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "k"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "j"}], "]"}], 
             RowBox[{"v", "[", 
              RowBox[{"j", ",", "k"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"j", ",", "j"}], "]"}], 
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "k"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "i"}], "]"}], 
             RowBox[{"v", "[", 
              RowBox[{"j", ",", "k"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "j"}], "]"}], "^", "2"}], "+", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "i"}], "]"}], 
             RowBox[{"v", "[", 
              RowBox[{"j", ",", "j"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "j"}], "]"}]}], "-", 
            RowBox[{"v", "[", 
             RowBox[{"i", ",", "k"}], "]"}], "+", 
            RowBox[{"v", "[", 
             RowBox[{"i", ",", "i"}], "]"}], "+", 
            RowBox[{"v", "[", 
             RowBox[{"j", ",", "k"}], "]"}]}], ")"}], "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"X2", "[", 
             RowBox[{"i", ",", "j"}], "]"}], 
            RowBox[{"X2", "[", 
             RowBox[{"i", ",", "k"}], "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"v", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i_", ",", "j_"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i_", ",", "k_"}], "}"}]}], "]"}], ":>", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "j"}], "]"}]}], "-", 
            RowBox[{"v", "[", 
             RowBox[{"i", ",", "i"}], "]"}], "-", 
            RowBox[{"v", "[", 
             RowBox[{"j", ",", "j"}], "]"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "k"}], "]"}]}], "-", 
            RowBox[{"v", "[", 
             RowBox[{"i", ",", "i"}], "]"}], "-", 
            RowBox[{"v", "[", 
             RowBox[{"k", ",", "k"}], "]"}]}], ")"}]}], ")"}]}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"i", ",", "i"}], "]"}], "^", "2"}], 
          RowBox[{"v", "[", 
           RowBox[{"j", ",", "k"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "i"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "j"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "k"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "i"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "j"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"j", ",", "k"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "i"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "k"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"j", ",", "k"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "i"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"j", ",", "j"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"k", ",", "k"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "j"}], "]"}], 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"i", ",", "k"}], "]"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "^", "2"}], 
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "k"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"j", ",", "j"}], "]"}], 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"i", ",", "k"}], "]"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "k"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"i", ",", "k"}], "]"}], 
          RowBox[{"v", "[", 
           RowBox[{"j", ",", "k"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"k", ",", "k"}], "]"}], 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "^", "2"}]}], "-", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"X2", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "j"}], "]"}], 
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "k"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "k"}], "]"}], 
             RowBox[{"v", "[", 
              RowBox[{"j", ",", "k"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "i"}], "]"}], 
             RowBox[{"v", "[", 
              RowBox[{"j", ",", "k"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"k", ",", "k"}], "]"}], 
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "j"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "k"}], "]"}], "^", "2"}], "+", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "i"}], "]"}], 
             RowBox[{"v", "[", 
              RowBox[{"k", ",", "k"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"X2", "[", 
            RowBox[{"i", ",", "k"}], "]"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "j"}], "]"}], 
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "k"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "j"}], "]"}], 
             RowBox[{"v", "[", 
              RowBox[{"j", ",", "k"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"j", ",", "j"}], "]"}], 
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "k"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "i"}], "]"}], 
             RowBox[{"v", "[", 
              RowBox[{"j", ",", "k"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "j"}], "]"}], "^", "2"}], "+", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "i"}], "]"}], 
             RowBox[{"v", "[", 
              RowBox[{"j", ",", "j"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"v", "[", 
              RowBox[{"i", ",", "j"}], "]"}]}], "-", 
            RowBox[{"v", "[", 
             RowBox[{"i", ",", "k"}], "]"}], "+", 
            RowBox[{"v", "[", 
             RowBox[{"i", ",", "i"}], "]"}], "+", 
            RowBox[{"v", "[", 
             RowBox[{"j", ",", "k"}], "]"}]}], ")"}], "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"X2", "[", 
             RowBox[{"i", ",", "j"}], "]"}], 
            RowBox[{"X2", "[", 
             RowBox[{"i", ",", "k"}], "]"}]}], "]"}]}]}], ")"}]}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fY", "[", 
    RowBox[{"1", ",", "1", ",", "1"}], "]"}], "=", 
   RowBox[{"2", 
    RowBox[{"Cl2", "[", 
     RowBox[{"\[Pi]", "/", "2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fY", "[", 
   RowBox[{"v12_", ",", "1", ",", "1"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Cl2", "[", 
    RowBox[{"2", " ", 
     RowBox[{"ArcTan", "[", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"v12", 
         RowBox[{"(", 
          RowBox[{"2", "-", "v12"}], ")"}]}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "v12"}], ")"}]}], "]"}]}], "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"Cl2", "[", 
     RowBox[{"2", " ", 
      RowBox[{"ArcTan", "[", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", "v12"}], ")"}], "/", "v12"}], "]"}], "]"}]}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fY", "[", 
   RowBox[{"1", ",", "v13_", ",", "1"}], "]"}], ":=", 
  RowBox[{"f", "[", 
   RowBox[{"v13", ",", "1", ",", "1"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fY", "[", 
   RowBox[{"1", ",", "1", ",", "v23_"}], "]"}], ":=", 
  RowBox[{"f", "[", 
   RowBox[{"v23", ",", "1", ",", "1"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fY", "[", 
   RowBox[{"v12_", ",", "v13_", ",", "v23_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "sqY123", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3", ",", 
      "\[Theta]12", ",", "\[Theta]13", ",", "\[Theta]23", ",", "\[Theta]123", 
      ",", "res"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sqY123", "=", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"Y123", "[", "0", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "->", "v12"}], ",", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "->", "v13"}], ",", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "->", "v23"}]}], "}"}]}], "]"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"\[Theta]1", "=", 
      RowBox[{"ArcTan", "[", 
       RowBox[{"sqY123", "/", 
        RowBox[{"(", 
         RowBox[{"v12", "+", "v13", "-", "v23", "-", 
          RowBox[{"v12", " ", "v13"}]}], ")"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Theta]2", "=", 
      RowBox[{"ArcTan", "[", 
       RowBox[{"sqY123", "/", 
        RowBox[{"(", 
         RowBox[{"v12", "+", "v23", "-", "v13", "-", 
          RowBox[{"v12", " ", "v23"}]}], ")"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Theta]3", "=", 
      RowBox[{"ArcTan", "[", 
       RowBox[{"sqY123", "/", 
        RowBox[{"(", 
         RowBox[{"v13", "+", "v23", "-", "v12", "-", 
          RowBox[{"v13", " ", "v23"}]}], ")"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Theta]12", "=", 
      RowBox[{"ArcTan", "[", 
       RowBox[{"sqY123", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "v12"}], "+", "v13", "+", "v23"}], ")"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"\[Theta]13", "=", 
      RowBox[{"ArcTan", "[", 
       RowBox[{"sqY123", "/", 
        RowBox[{"(", 
         RowBox[{"v12", "-", "v13", "+", "v23"}], ")"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Theta]23", "=", 
      RowBox[{"ArcTan", "[", 
       RowBox[{"sqY123", "/", 
        RowBox[{"(", 
         RowBox[{"v12", "+", "v13", "-", "v23"}], ")"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Theta]123", "=", 
      RowBox[{"ArcTan", "[", 
       RowBox[{"sqY123", "/", 
        RowBox[{"(", 
         RowBox[{"4", "-", "v12", "-", "v13", "-", "v23"}], ")"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cl2", "[", 
         RowBox[{"2", "\[Theta]1"}], "]"}], "+", 
        RowBox[{"Cl2", "[", 
         RowBox[{"2", "\[Theta]2"}], "]"}], "+", 
        RowBox[{"Cl2", "[", 
         RowBox[{"2", "\[Theta]3"}], "]"}], "+", 
        RowBox[{"Cl2", "[", 
         RowBox[{"2", "\[Theta]12"}], "]"}], "+", 
        RowBox[{"Cl2", "[", 
         RowBox[{"2", "\[Theta]13"}], "]"}], "+", 
        RowBox[{"Cl2", "[", 
         RowBox[{"2", "\[Theta]23"}], "]"}], "-", 
        RowBox[{"Cl2", "[", 
         RowBox[{"2", "\[Theta]123"}], "]"}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.936764280143531*^9, 3.9367643002997637`*^9}, {
   3.936764810402172*^9, 3.9367648138442163`*^9}, {3.936772776232634*^9, 
   3.936772848666223*^9}, {3.936772902719241*^9, 3.93677302996721*^9}, 
   3.9367826882208033`*^9, {3.938069783264917*^9, 3.938069915218999*^9}, {
   3.938162692536126*^9, 3.9381627008153687`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"be347400-46b8-439e-8060-ed366966dbcb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fY", "[", 
   RowBox[{"v12_", ",", "v13_", ",", "v23_", ",", "v11_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "sqY123", ",", "\[Theta]1", ",", "\[Theta]2", ",", "\[Theta]3", ",", 
      "\[Theta]12", ",", "\[Theta]13", ",", "\[Theta]23", ",", "\[Theta]123", 
      ",", "w23", ",", "\[Phi]1", ",", "fY", ",", "res"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"sqY123", "[", "0", "]"}], "=", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"Y123", "[", "0", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "->", "v12"}], ",", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "->", "v13"}], ",", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "->", "v23"}]}], "}"}]}], "]"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sqY123", "[", "1", "]"}], "=", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"Y123", "[", "1", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "->", "v12"}], ",", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "3"}], "]"}], "->", "v13"}], ",", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "3"}], "]"}], "->", "v23"}], ",", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "1"}], "]"}], "->", "v11"}]}], "}"}]}], "]"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Theta]1", "[", "i_", "]"}], ":=", 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{"sqY123", "[", "i", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"v12", "+", "v13", "-", "v23", "-", 
          RowBox[{"v12", " ", "v13"}]}], ")"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Theta]2", "[", "i_", "]"}], ":=", 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{"sqY123", "[", "i", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"v12", "+", "v23", "-", "v13", "-", 
          RowBox[{"v12", " ", "v23"}]}], ")"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Theta]3", "[", "i_", "]"}], ":=", 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{"sqY123", "[", "i", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"v13", "+", "v23", "-", "v12", "-", 
          RowBox[{"v13", " ", "v23"}]}], ")"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Theta]12", "[", "i_", "]"}], ":=", 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{"sqY123", "[", "i", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "v12"}], "+", "v13", "+", "v23"}], ")"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Theta]13", "[", "i_", "]"}], ":=", 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{"sqY123", "[", "i", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"v12", "-", "v13", "+", "v23"}], ")"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Theta]23", "[", "i_", "]"}], ":=", 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{"sqY123", "[", "i", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"v12", "+", "v13", "-", "v23"}], ")"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Theta]123", "[", "i_", "]"}], ":=", 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{"sqY123", "[", "i", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", "-", "v12", "-", "v13", "-", "v23"}], ")"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"w23", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"v12", "^", "2"}]}], "-", 
         RowBox[{"v13", "^", "2"}], "-", 
         RowBox[{"v23", "^", "2"}], "+", 
         RowBox[{"2", "v12", " ", "v13"}], "+", " ", 
         RowBox[{"2", "v12", " ", "v23"}], "+", 
         RowBox[{"2", "v13", " ", "v23"}], "-", 
         RowBox[{"2", " ", "v12", " ", "v13", " ", "v23"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"v23", 
         RowBox[{"(", 
          RowBox[{"2", "-", "v23"}], ")"}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Phi]1", "[", 
       RowBox[{"2", ",", "pm_", ",", "0"}], "]"}], ":=", 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"sqY123", "[", "0", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"v12", "+", "v23", "-", "v13", "-", 
           RowBox[{"v12", " ", "v23"}]}], ")"}]}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "v12", "+", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", "w23"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"pm", " ", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"1", "-", "w23"}], "]"}]}]}], ")"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Phi]1", "[", 
       RowBox[{"2", ",", "pm_", ",", "1"}], "]"}], ":=", 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"sqY123", "[", "1", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"v12", "+", "v23", "-", "v13", "-", 
           RowBox[{"v12", " ", "v23"}]}], ")"}]}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "v12", "+", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", "w23"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", "v11"}], "]"}], "+", 
           RowBox[{"pm", " ", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"1", "-", "w23"}], "]"}]}]}], ")"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Phi]1", "[", 
       RowBox[{"3", ",", "pm_", ",", "0"}], "]"}], ":=", 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"sqY123", "[", "0", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"v13", "+", "v23", "-", "v12", "-", 
           RowBox[{"v13", " ", "v23"}]}], ")"}]}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "v13", "+", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", "w23"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"pm", " ", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"1", "-", "w23"}], "]"}]}]}], ")"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Phi]1", "[", 
       RowBox[{"3", ",", "pm_", ",", "1"}], "]"}], ":=", 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"sqY123", "[", "1", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"v13", "+", "v23", "-", "v12", "-", 
           RowBox[{"v13", " ", "v23"}]}], ")"}]}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "v13", "+", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", "w23"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", "v11"}], "]"}], "+", 
           RowBox[{"pm", " ", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"1", "-", "w23"}], "]"}]}]}], ")"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"fY", "=", 
      RowBox[{
       RowBox[{"Cl2", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Theta]1", "[", "0", "]"}]}], "]"}], "+", 
       RowBox[{"Cl2", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Theta]2", "[", "1", "]"}]}], "]"}], "+", 
       RowBox[{"Cl2", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Theta]3", "[", "1", "]"}]}], "]"}], "+", 
       RowBox[{"Cl2", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Theta]12", "[", "0", "]"}]}], "]"}], "+", 
       RowBox[{"Cl2", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Theta]13", "[", "0", "]"}]}], "]"}], "+", 
       RowBox[{"2", 
        RowBox[{"Cl2", "[", 
         RowBox[{"2", " ", 
          RowBox[{"\[Theta]23", "[", "1", "]"}]}], "]"}]}], "-", 
       RowBox[{"Cl2", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Theta]23", "[", "0", "]"}]}], "]"}], "-", 
       RowBox[{"Cl2", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Theta]123", "[", "0", "]"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[Theta]2", "[", "1", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Theta]2", "[", "0", "]"}]}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[Theta]2", "[", "1", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[Theta]2", "[", "0", "]"}]}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{"4", " ", 
          RowBox[{"\[Theta]2", "[", "1", "]"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[Theta]3", "[", "1", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Theta]3", "[", "0", "]"}]}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[Theta]3", "[", "1", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[Theta]3", "[", "0", "]"}]}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{"4", " ", 
          RowBox[{"\[Theta]3", "[", "1", "]"}]}], "]"}]}], "+", 
       RowBox[{"Cl2", "[", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"\[Theta]23", "[", "1", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Theta]23", "[", "0", "]"}]}]}], "]"}], "+", 
       RowBox[{"Cl2", "[", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"\[Theta]23", "[", "1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"\[Theta]23", "[", "0", "]"}]}]}], "]"}], "-", " ", 
       RowBox[{"Cl2", "[", 
        RowBox[{"4", " ", 
         RowBox[{"\[Theta]23", "[", "1", "]"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"2", ",", "1", ",", "1"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"2", ",", "1", ",", "0"}], "]"}]}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"2", ",", "1", ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"2", ",", "1", ",", "0"}], "]"}]}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "]"}]}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "]"}]}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"2", ",", "1", ",", "1"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "]"}]}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"2", ",", "1", ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "]"}]}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"2", ",", "1", ",", "0"}], "]"}]}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"2", ",", "1", ",", "0"}], "]"}]}]}], "]"}]}], "+", 
       RowBox[{"Cl2", "[", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"\[Phi]1", "[", 
           RowBox[{"2", ",", "1", ",", "0"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Phi]1", "[", 
           RowBox[{"2", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "]"}]}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{"4", " ", 
          RowBox[{"\[Phi]1", "[", 
           RowBox[{"2", ",", "1", ",", "0"}], "]"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{"4", " ", 
          RowBox[{"\[Phi]1", "[", 
           RowBox[{"2", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"3", ",", "1", ",", "1"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"3", ",", "1", ",", "0"}], "]"}]}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"3", ",", "1", ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"3", ",", "1", ",", "0"}], "]"}]}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"3", ",", 
             RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"3", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "]"}]}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"3", ",", 
             RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"3", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "]"}]}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"3", ",", "1", ",", "1"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"3", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "]"}]}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"3", ",", "1", ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"3", ",", 
             RowBox[{"-", "1"}], ",", "0"}], "]"}]}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"3", ",", 
             RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"3", ",", "1", ",", "0"}], "]"}]}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"3", ",", 
             RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[Phi]1", "[", 
            RowBox[{"3", ",", "1", ",", "0"}], "]"}]}]}], "]"}]}], "+", 
       RowBox[{"Cl2", "[", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"\[Phi]1", "[", 
           RowBox[{"3", ",", "1", ",", "0"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Phi]1", "[", 
           RowBox[{"3", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "]"}]}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{"4", " ", 
          RowBox[{"\[Phi]1", "[", 
           RowBox[{"3", ",", "1", ",", "0"}], "]"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"Cl2", "[", 
         RowBox[{"4", " ", 
          RowBox[{"\[Phi]1", "[", 
           RowBox[{"3", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "]"}]}], "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", "fY", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.93677306806072*^9, 3.936773086090652*^9}, {
  3.936782604792371*^9, 3.936782663088941*^9}, {3.93678270012046*^9, 
  3.93678270286549*^9}, {3.938162670486874*^9, 3.938162684917985*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"576a87bc-4522-42f2-a1e4-a641535d4a02"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fY", "[", 
   RowBox[{"v12_", ",", "v13_", ",", "v23_", ",", "0", ",", "0", ",", "0"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"Hold", "[", "fY", "]"}], "[", 
   RowBox[{"v12", ",", "v13", ",", "v23"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fY", "[", 
   RowBox[{
   "v12_", ",", "v13_", ",", "v23_", ",", "v11_", ",", "0", ",", "0"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{"Hold", "[", "fY", "]"}], "[", 
   RowBox[{"v12", ",", "v13", ",", "v23", ",", "v11"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fY", "[", 
   RowBox[{
   "v12_", ",", "v13_", ",", "v23_", ",", "0", ",", "v22_", ",", "0"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{"Hold", "[", "fY", "]"}], "[", 
   RowBox[{"v12", ",", "v23", ",", "v13", ",", "v22"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fY", "[", 
   RowBox[{
   "v12_", ",", "v13_", ",", "v23_", ",", "0", ",", "0", ",", "v33_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{"Hold", "[", "fY", "]"}], "[", 
   RowBox[{"v13", ",", "v23", ",", "v12", ",", "v33"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fY", "[", 
    RowBox[{
    "v12_", ",", "v13_", ",", "v23_", ",", "v11_", ",", "v22_", ",", "0"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Hold", "[", "fY", "]"}], "[", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"3", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{"3", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}], "-", 
        RowBox[{
         RowBox[{"Hold", "[", "fY", "]"}], "[", 
         RowBox[{"v13", ",", 
          RowBox[{"v", "[", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{"3", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", "v11"}], "]"}], 
        "-", 
        RowBox[{
         RowBox[{"Hold", "[", "fY", "]"}], "[", 
         RowBox[{"v23", ",", 
          RowBox[{"v", "[", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{"3", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ",", "v22"}], "]"}]}], "//.",
        "auxiliarysubst"}], "/.", "X2subst"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"i_", ",", "j_"}], "]"}], ":>", 
       RowBox[{"v", "[", 
        RowBox[{"Sequence", "@@", 
         RowBox[{"Sort", "[", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j"}], "}"}], "]"}]}], "]"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", "v12"}], ",", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", "v13"}], ",", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", "v23"}], ",", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "v11"}], ",", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", "v22"}], ",", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", "v33"}]}], "}"}]}]}], 
  RowBox[{"(*", 
   RowBox[{"//", "ReleaseHold"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fY", "[", 
   RowBox[{
   "v12_", ",", "v13_", ",", "v23_", ",", "v11_", ",", "0", ",", "v33_"}], 
   "]"}], ":=", 
  RowBox[{"fY", "[", 
   RowBox[{"v13", ",", "v12", ",", "v23", ",", "v11", ",", "v33", ",", "0"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fY", "[", 
   RowBox[{
   "v12_", ",", "v13_", ",", "v23_", ",", "0", ",", "v22_", ",", "v33_"}], 
   "]"}], ":=", 
  RowBox[{"fY", "[", 
   RowBox[{"v23", ",", "v12", ",", "v13", ",", "v22", ",", "v33", ",", "0"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fY", "[", 
   RowBox[{
   "v12_", ",", "v13_", ",", "v23_", ",", "v11_", ",", "v22_", ",", "v33_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Hold", "[", "fY", "]"}], "[", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"3", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{"3", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{"3", ",", "3"}], "]"}]}], "]"}], "-", 
        RowBox[{
         RowBox[{"Hold", "[", "fY", "]"}], "[", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}]}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}]}], "]"}], ",", "0"}], "]"}], "+", 
        
        RowBox[{
         RowBox[{"Hold", "[", "fY", "]"}], "[", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}]}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3"}], "}"}]}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{"1", ",", "1"}], "]"}]}], "]"}], "+", 
        RowBox[{
         RowBox[{"Hold", "[", "fY", "]"}], "[", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"3", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{"3", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{"3", ",", "3"}], "]"}]}], "]"}], "-", 
        RowBox[{
         RowBox[{"Hold", "[", "fY", "]"}], "[", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}]}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}]}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}]}], "]"}], ",", "0"}], "]"}], "+", 
        
        RowBox[{
         RowBox[{"Hold", "[", "fY", "]"}], "[", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}]}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}]}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{"2", ",", "2"}], "]"}]}], "]"}], "+", 
        RowBox[{
         RowBox[{"Hold", "[", "fY", "]"}], "[", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"3", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{"3", ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}]}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}]}], "]"}], ",", 
          RowBox[{"v", "[", 
           RowBox[{"3", ",", "3"}], "]"}]}], "]"}]}], ")"}], "//.", 
      "auxiliarysubst"}], "/.", "X2subst"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"v", "[", 
       RowBox[{"i_", ",", "j_"}], "]"}], ":>", 
      RowBox[{"v", "[", 
       RowBox[{"Sequence", "@@", 
        RowBox[{"Sort", "[", 
         RowBox[{"{", 
          RowBox[{"i", ",", "j"}], "}"}], "]"}]}], "]"}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"v", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", "v12"}], ",", 
     RowBox[{
      RowBox[{"v", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", "v13"}], ",", 
     RowBox[{
      RowBox[{"v", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", "v23"}], ",", 
     RowBox[{
      RowBox[{"v", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "v11"}], ",", 
     RowBox[{
      RowBox[{"v", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", "v22"}], ",", 
     RowBox[{
      RowBox[{"v", "[", 
       RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", "v33"}]}], "}"}], 
   RowBox[{"(*", 
    RowBox[{"//", "ReleaseHold"}], "*)"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.936764429924108*^9, 3.936764603748516*^9}, {
   3.936764658547773*^9, 3.9367646989451838`*^9}, 3.936764731483034*^9, {
   3.936764767455701*^9, 3.936764767595627*^9}, {3.9367648250079517`*^9, 
   3.936764988606571*^9}, {3.936765028294652*^9, 3.9367650464888678`*^9}, 
   3.9367651148755083`*^9, {3.948256286993168*^9, 3.948256293804215*^9}, {
   3.9482578614983473`*^9, 3.948257878089243*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"d802f3ef-977e-4169-9b59-85a424b116c3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f1", "[", 
    RowBox[{"0", ",", "vij_"}], "]"}], ":=", 
   RowBox[{"2", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"1", "-", 
       RowBox[{"2", "/", "vij"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f1", "[", 
    RowBox[{"1", ",", "vij_", ",", "vii_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", 
        RowBox[{"vij", "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", "vii"}], "]"}]}], ")"}]}]}]}], "]"}]}], "-", 
    RowBox[{"2", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", 
        RowBox[{"vij", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", "vii"}], "]"}]}], ")"}]}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"vii", "/", 
        RowBox[{"vij", "^", "2"}]}], "]"}], "^", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f1", "[", 
    RowBox[{"2", ",", "vij_", ",", "vii_", ",", "vjj_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"f1", "[", 
     RowBox[{"0", ",", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"vij", "^", "2"}], "-", 
          RowBox[{"vii", " ", "vjj"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "vij"}], "-", "vii", "-", "vjj"}], ")"}]}]}]}], 
     "]"}], "-", 
    RowBox[{"f1", "[", 
     RowBox[{"1", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"vij", "^", "2"}], "-", 
           RowBox[{"vii", " ", "vjj"}]}], ")"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"vii", "-", "vij"}], ")"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"vij", "^", "2"}], "-", 
             RowBox[{"vii", " ", "vjj"}]}], ")"}], "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "vij"}], "-", "vii", "-", "vjj"}], ")"}]}], ",", 
      "vii"}], "]"}], "-", 
    RowBox[{"f1", "[", 
     RowBox[{"1", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"vij", "^", "2"}], "-", 
           RowBox[{"vii", " ", "vjj"}]}], ")"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"vjj", "-", "vij"}], ")"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"vij", "^", "2"}], "-", 
             RowBox[{"vii", " ", "vjj"}]}], ")"}], "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "vij"}], "-", "vii", "-", "vjj"}], ")"}]}], ",", 
      "vjj"}], "]"}]}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.936759649705583*^9, 3.93675984261587*^9}, {
   3.936759886439369*^9, 3.936760056738682*^9}, {3.936760092232952*^9, 
   3.9367604280454817`*^9}, {3.936760461496971*^9, 3.936760488517253*^9}, {
   3.936760523165799*^9, 3.936761063673215*^9}, {3.936761113561756*^9, 
   3.936761322871463*^9}, {3.936761354552557*^9, 3.936761539110376*^9}, {
   3.936761576310061*^9, 3.936761598107339*^9}, {3.93676166881563*^9, 
   3.9367617186343927`*^9}, {3.93676184498284*^9, 3.936761960587816*^9}, {
   3.9367620755329313`*^9, 3.936762111382156*^9}, 3.936763061031584*^9, {
   3.936763123688458*^9, 3.936763201135193*^9}, {3.9367632772489347`*^9, 
   3.936763277559923*^9}, {3.936763311018427*^9, 3.9367633582682123`*^9}, {
   3.9367837339250183`*^9, 3.936783744233389*^9}, 3.9367837972665358`*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"1b154d40-c6a4-4a1d-99e4-3cbca3625521"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"I111", "[", 
    RowBox[{"v12_", ",", "v13_", ",", "v23_", ",", "0", ",", "0", ",", "0"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "eps"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"v12", "+", "v13", "+", "v23"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"v12", " ", "v13", " ", "v23"}], ")"}]}]}], "+", 
       RowBox[{
        RowBox[{"\[Pi]", "/", 
         RowBox[{"(", 
          RowBox[{"v12", " ", "v13", " ", "v23"}], ")"}]}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"v13", "+", "v23", "-", "v12"}], ")"}], 
           RowBox[{"Log", "[", 
            RowBox[{"v12", "/", "2"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"v12", "+", "v23", "-", "v13"}], ")"}], 
           RowBox[{"Log", "[", 
            RowBox[{"v13", "/", "2"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"v12", "+", "v13", "-", "v23"}], ")"}], 
           RowBox[{"Log", "[", 
            RowBox[{"v23", "/", "2"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"eps", "/", 
         RowBox[{"(", 
          RowBox[{"v12", " ", "v13", " ", "v23"}], ")"}]}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"v13", "+", "v23", "-", "v12"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1", "/", "2"}], " ", 
             RowBox[{"f1", "[", 
              RowBox[{"0", ",", "v12"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"v12", "+", "v23", "-", "v13"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1", "/", "2"}], " ", 
             RowBox[{"f1", "[", 
              RowBox[{"0", ",", "v13"}], "]"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"v12", "+", "v13", "-", "v23"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1", "/", "2"}], " ", 
             RowBox[{"f1", "[", 
              RowBox[{"0", ",", "v23"}], "]"}]}], ")"}]}], "+", " ", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"Y123", "[", "0", "]"}], "]"}], " ", 
           RowBox[{
            RowBox[{"Hold", "[", "fY", "]"}], "[", 
            RowBox[{
            "v12", ",", "v13", ",", "v23", ",", "0", ",", "0", ",", "0"}], 
            "]"}]}]}], ")"}]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", "v12"}], ",", 
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", "v13"}], ",", 
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", "v23"}]}], "}"}]}], "/.", 
     RowBox[{
      RowBox[{"Cl2", "[", "x_", "]"}], ":>", 
      RowBox[{"Cl2Evaluate", "[", "x", "]"}]}]}], 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"ResourceFunction", "[", "\"\<ClausenCl\>\"", "]"}], "[", 
      RowBox[{"2", ",", "x"}], "]"}], "*)"}], "/.", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{"_", ",", "_", ",", "_"}], "]"}], "->", "0"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I111", "[", 
    RowBox[{
    "v12_", ",", "v13_", ",", "v23_", ",", "v11_", ",", "0", ",", "0"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "eps"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"v12", "+", "v13"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"v12", " ", "v13", " ", "v23"}], ")"}]}]}], "+", 
       RowBox[{
        RowBox[{"\[Pi]", "/", 
         RowBox[{"(", 
          RowBox[{"v12", " ", "v13", " ", "v23", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "v12", " ", "v13"}], "-", 
             RowBox[{"v11", " ", "v23"}]}], ")"}]}], ")"}]}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"v13", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"v11", " ", "v23"}], "+", 
             RowBox[{"v12", "^", "2"}], "-", 
             RowBox[{"v12", " ", "v13"}], "-", 
             RowBox[{"v12", " ", "v23"}]}], ")"}], 
           RowBox[{"Log", "[", 
            RowBox[{"v11", "/", 
             RowBox[{"v12", "^", "2"}]}], "]"}]}], "+", 
          RowBox[{"v12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"v11", " ", "v23"}], "+", 
             RowBox[{"v13", "^", "2"}], "-", 
             RowBox[{"v12", " ", "v13"}], "-", 
             RowBox[{"v13", " ", "v23"}]}], ")"}], 
           RowBox[{"Log", "[", 
            RowBox[{"v11", "/", 
             RowBox[{"v13", "^", "2"}]}], "]"}]}], "+", 
          RowBox[{"2", " ", "v12", " ", "v13", 
           RowBox[{"(", 
            RowBox[{"v12", "+", "v13", "-", "v23"}], ")"}], 
           RowBox[{"Log", "[", 
            RowBox[{"v23", "/", "2"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", "\[Pi]", " ", 
        RowBox[{"eps", "/", 
         RowBox[{"(", 
          RowBox[{"v12", " ", "v13", " ", "v23", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "v12", " ", "v13"}], "-", 
             RowBox[{"v11", " ", "v23"}]}], ")"}]}], ")"}]}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"v12", " ", "v13", " ", 
           RowBox[{"(", 
            RowBox[{"v12", "+", "v13", "-", "v23"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1", "/", "2"}], " ", 
             RowBox[{"f1", "[", 
              RowBox[{"0", ",", "v23"}], "]"}]}], ")"}]}], "+", 
          RowBox[{"v13", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"v11", " ", "v23"}], "+", 
             RowBox[{"v12", "^", "2"}], "-", 
             RowBox[{"v12", " ", "v13"}], "-", 
             RowBox[{"v12", " ", "v23"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], " ", 
             RowBox[{"f1", "[", 
              RowBox[{"1", ",", "v12", ",", "v11"}], "]"}]}], ")"}]}], "+", 
          RowBox[{"v12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"v11", " ", "v23"}], "+", 
             RowBox[{"v13", "^", "2"}], "-", 
             RowBox[{"v12", " ", "v13"}], "-", 
             RowBox[{"v13", " ", "v23"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], " ", 
             RowBox[{"f1", "[", 
              RowBox[{"1", ",", "v13", ",", "v11"}], "]"}]}], ")"}]}], "+", 
          RowBox[{"v12", " ", "v13", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"Y123", "[", "1", "]"}], "]"}], 
           RowBox[{
            RowBox[{"Hold", "[", "fY", "]"}], "[", 
            RowBox[{
            "v12", ",", "v13", ",", "v23", ",", "v11", ",", "0", ",", "0"}], 
            "]"}]}]}], ")"}]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", "v12"}], ",", 
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", "v13"}], ",", 
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", "v23"}], ",", 
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "v11"}]}], "}"}]}], "/.", 
     RowBox[{
      RowBox[{"Cl2", "[", "x_", "]"}], ":>", 
      RowBox[{"Cl2Evaluate", "[", "x", "]"}]}]}], 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"ResourceFunction", "[", "\"\<ClausenCl\>\"", "]"}], "[", 
      RowBox[{"2", ",", "x"}], "]"}], "*)"}], "/.", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{"_", ",", "_", ",", "_"}], "]"}], "->", "0"}]}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.936759649705583*^9, 3.93675984261587*^9}, {
   3.936759886439369*^9, 3.936760056738682*^9}, {3.936760092232952*^9, 
   3.9367604280454817`*^9}, {3.936760461496971*^9, 3.936760488517253*^9}, {
   3.936760523165799*^9, 3.936761063673215*^9}, {3.936761113561756*^9, 
   3.936761322871463*^9}, {3.936761354552557*^9, 3.936761539110376*^9}, {
   3.936761576310061*^9, 3.936761598107339*^9}, {3.93676166881563*^9, 
   3.9367617186343927`*^9}, {3.93676184498284*^9, 3.936761960587816*^9}, {
   3.9367620755329313`*^9, 3.936762111382156*^9}, 3.936763061031584*^9, {
   3.936763123688458*^9, 3.936763201135193*^9}, {3.9367632772489347`*^9, 
   3.936763277559923*^9}, {3.936763311018427*^9, 3.9367633582682123`*^9}, {
   3.93676643255936*^9, 3.936766445646181*^9}, {3.936766573847727*^9, 
   3.9367666301929903`*^9}, {3.936774580784093*^9, 3.9367745868037663`*^9}, {
   3.936774654109083*^9, 3.936774676551979*^9}, {3.9367760972392197`*^9, 
   3.9367760990897713`*^9}, {3.936788833188528*^9, 3.936788861700021*^9}, {
   3.938056427273552*^9, 3.938056432350235*^9}, {3.948197409031415*^9, 
   3.948197429061061*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"d1cddf52-5036-4d92-a7f7-40f34a10b0f9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"I111", "[", 
   RowBox[{
   "v12_", ",", "v13_", ",", "v23_", ",", "0", ",", "v22_", ",", "0"}], "]"}],
   ":=", 
  RowBox[{"I111", "[", 
   RowBox[{"v12", ",", "v23", ",", "v13", ",", "v22", ",", "0", ",", "0"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I111", "[", 
   RowBox[{
   "v12_", ",", "v13_", ",", "v23_", ",", "0", ",", "0", ",", "v33_"}], "]"}],
   ":=", 
  RowBox[{"I111", "[", 
   RowBox[{"v23", ",", "v13", ",", "v12", ",", "v33", ",", "0", ",", "0"}], 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9367748344980307`*^9, 3.936774897130793*^9}, {
  3.936788067593767*^9, 3.936788069164667*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"03594761-5a4a-4db9-acff-05d26bdb4052"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"I111", "[", 
   RowBox[{
   "v12_", ",", "v13_", ",", "v23_", ",", "v11_", ",", "v22_", ",", "0"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Pi]"}], "/", "eps"}], "*", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"v13", " ", "v23"}], ")"}]}]}], "+", 
       RowBox[{
        RowBox[{"\[Pi]", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "v12", " ", "v13", " ", "v23"}], "-", 
           RowBox[{"v11", " ", 
            RowBox[{"v23", "^", "2"}]}], "-", 
           RowBox[{"v22", " ", 
            RowBox[{"v13", "^", "2"}]}]}], ")"}]}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"v13", "-", "v12", "-", "v23", "+", 
             RowBox[{"v11", " ", 
              RowBox[{"v23", "/", "v13"}]}]}], ")"}], 
           RowBox[{"Log", "[", 
            RowBox[{"v11", "/", 
             RowBox[{"v13", "^", "2"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"v23", "-", "v12", "-", "v13", "+", 
             RowBox[{"v22", " ", 
              RowBox[{"v13", "/", "v23"}]}]}], ")"}], 
           RowBox[{"Log", "[", 
            RowBox[{"v22", "/", 
             RowBox[{"v23", "^", "2"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"X2", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}]}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"v12", 
              RowBox[{"(", 
               RowBox[{"v13", "+", "v23", "-", "v12"}], ")"}]}], "-", 
             RowBox[{"v11", " ", "v23"}], "-", 
             RowBox[{"v22", " ", "v13"}], "+", 
             RowBox[{"v11", " ", "v22"}]}], ")"}], 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"v12", "+", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"X2", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"v12", "-", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"X2", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ")"}]}], "]"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"eps", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "v12", " ", "v13", " ", "v23"}], "-", 
           RowBox[{"v11", " ", 
            RowBox[{"v23", "^", "2"}]}], "-", 
           RowBox[{"v22", " ", 
            RowBox[{"v13", "^", "2"}]}]}], ")"}]}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"X2", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}]}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"v12", 
              RowBox[{"(", 
               RowBox[{"v13", "+", "v23", "-", "v12"}], ")"}]}], "-", 
             RowBox[{"v11", " ", "v23"}], "-", 
             RowBox[{"v22", " ", "v13"}], "+", 
             RowBox[{"v11", " ", "v22"}]}], ")"}], " ", 
           RowBox[{"f1", "[", 
            RowBox[{"2", ",", "v12", ",", "v11", ",", "v22"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"v13", "-", "v12", "-", "v23", "+", 
             RowBox[{"v11", " ", 
              RowBox[{"v23", "/", "v13"}]}]}], ")"}], 
           RowBox[{"f1", "[", 
            RowBox[{"1", ",", "v13", ",", "v11"}], "]"}]}], "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"v23", "-", "v12", "-", "v13", "+", 
             RowBox[{"v22", " ", 
              RowBox[{"v13", "/", "v23"}]}]}], ")"}], 
           RowBox[{"f1", "[", 
            RowBox[{"1", ",", "v23", ",", "v22"}], "]"}]}], "+", " ", 
          RowBox[{"2", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"Y123", "[", "2", "]"}], "]"}], 
           RowBox[{
            RowBox[{"Hold", "[", "fY", "]"}], "[", 
            RowBox[{
            "v12", ",", "v13", ",", "v23", ",", "v11", ",", "v22", ",", "0"}],
             "]"}]}]}], ")"}]}]}], "/.", "X2subst"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", "v12"}], ",", 
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", "v13"}], ",", 
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", "v23"}], ",", 
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "v11"}], ",", 
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", "v22"}]}], "}"}]}], "/.", 
    
    RowBox[{
     RowBox[{"Cl2", "[", "x_", "]"}], ":>", 
     RowBox[{"Cl2Evaluate", "[", "x", "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"ResourceFunction", "[", "\"\<ClausenCl\>\"", "]"}], "[", 
     RowBox[{"2", ",", "x"}], "]"}], "*)"}], "/.", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{"_", ",", "_", ",", "_"}], "]"}], "->", 
    "0"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I111", "[", 
   RowBox[{
   "v12_", ",", "v13_", ",", "v23_", ",", "v11_", ",", "0", ",", "v33_"}], 
   "]"}], ":=", 
  RowBox[{"I111", "[", 
   RowBox[{"v13", ",", "v12", ",", "v23", ",", "v11", ",", "v33", ",", "0"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"I111", "[", 
   RowBox[{
   "v12_", ",", "v13_", ",", "v23_", ",", "0", ",", "v22_", ",", "v33_"}], 
   "]"}], ":=", 
  RowBox[{"I111", "[", 
   RowBox[{"v23", ",", "v12", ",", "v13", ",", "v22", ",", "v33", ",", "0"}], 
   "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.936767046642906*^9, 3.936767058628375*^9}, {
   3.936767174174556*^9, 3.936767179045089*^9}, {3.936767274344346*^9, 
   3.936767656821756*^9}, {3.9367731341252613`*^9, 3.936773161037651*^9}, {
   3.936773213421578*^9, 3.936773228739025*^9}, {3.936773361547398*^9, 
   3.936773412500162*^9}, {3.936773690743766*^9, 3.936773777857829*^9}, {
   3.93677381277083*^9, 3.936773843630598*^9}, 3.936774565769808*^9, 
   3.936776094174581*^9, {3.9367828503670588`*^9, 3.9367828508490143`*^9}, {
   3.936782986238886*^9, 3.936782986795693*^9}, {3.936783017856546*^9, 
   3.936783057895135*^9}, {3.936783478934702*^9, 3.936783484796712*^9}, 
   3.9367835855444098`*^9, 3.936783621119978*^9, {3.936785774788494*^9, 
   3.936785790103696*^9}, 3.936785834927451*^9, {3.938056383707712*^9, 
   3.938056404609797*^9}, {3.948197437267192*^9, 3.948197440262681*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"a811f2ec-bac0-4358-8559-85b7f0bc1cc1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"I111", "[", 
   RowBox[{
   "v12_", ",", "v13_", ",", "v23_", ",", "v11_", ",", "v22_", ",", "v33_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Pi]", "/", 
         RowBox[{"GramDet", "[", "3", "]"}]}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"GramCramerDet", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"X2", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "*", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"v12", "+", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"X2", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"v12", "-", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"X2", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ")"}]}], "]"}]}], 
          "+", 
          RowBox[{
           RowBox[{
            RowBox[{"GramCramerDet", "[", 
             RowBox[{"3", ",", "2"}], "]"}], "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"X2", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "*", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"v13", "+", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"X2", "[", 
                 RowBox[{"1", ",", "3"}], "]"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"v13", "-", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"X2", "[", 
                 RowBox[{"1", ",", "3"}], "]"}], "]"}]}], ")"}]}], "]"}]}], 
          "+", 
          RowBox[{
           RowBox[{
            RowBox[{"GramCramerDet", "[", 
             RowBox[{"3", ",", "1"}], "]"}], "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"X2", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "*", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"v23", "+", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"X2", "[", 
                 RowBox[{"2", ",", "3"}], "]"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"v23", "-", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"X2", "[", 
                 RowBox[{"2", ",", "3"}], "]"}], "]"}]}], ")"}]}], "]"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"eps", "/", 
         RowBox[{"GramDet", "[", "3", "]"}]}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"GramCramerDet", "[", 
             RowBox[{"3", ",", "3"}], "]"}], "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"X2", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "*", 
           RowBox[{"f1", "[", 
            RowBox[{"2", ",", "v12", ",", "v11", ",", "v22"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"GramCramerDet", "[", 
             RowBox[{"3", ",", "2"}], "]"}], "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"X2", "[", 
              RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "*", 
           RowBox[{"f1", "[", 
            RowBox[{"2", ",", "v13", ",", "v11", ",", "v33"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"GramCramerDet", "[", 
             RowBox[{"3", ",", "1"}], "]"}], "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"X2", "[", 
              RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "*", 
           RowBox[{"f1", "[", 
            RowBox[{"2", ",", "v23", ",", "v22", ",", "v33"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"Y123", "[", "3", "]"}], "]"}], 
           RowBox[{
            RowBox[{"Hold", "[", "fY", "]"}], "[", 
            RowBox[{
            "v12", ",", "v13", ",", "v23", ",", "v11", ",", "v22", ",", 
             "v33"}], "]"}]}]}], ")"}]}]}], "/.", "X2subst"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", "v12"}], ",", 
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", "v13"}], ",", 
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", "v23"}], ",", 
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "v11"}], ",", 
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", "v22"}], ",", 
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", "v33"}]}], "}"}]}], "/.", 
    
    RowBox[{
     RowBox[{"Cl2", "[", "x_", "]"}], ":>", 
     RowBox[{"Cl2Evaluate", "[", "x", "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"ResourceFunction", "[", "\"\<ClausenCl\>\"", "]"}], "[", 
     RowBox[{"2", ",", "x"}], "]"}], "*)"}], "/.", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{"_", ",", "_", ",", "_"}], "]"}], "->", "0"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.936773453502379*^9, 3.936773578101368*^9}, {
   3.936773611781403*^9, 3.936773687888838*^9}, {3.936773923340906*^9, 
   3.936773925630807*^9}, 3.9367745578660173`*^9, {3.936776074339244*^9, 
   3.936776084942523*^9}, {3.938056259298602*^9, 3.938056260976619*^9}, {
   3.938056350710782*^9, 3.938056375708349*^9}, {3.9481974491955833`*^9, 
   3.9481974518066263`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"6180d2e6-11b6-4ae8-ab23-7f4a32f63339"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Basic numerical implementation of Clausen function", "Subsection",
 CellChangeTimes->{{3.938057197162447*^9, 
  3.93805721217558*^9}},ExpressionUUID->"86434d42-81b2-4325-bc64-\
134048131016"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cl2Evaluate", "[", 
   RowBox[{"x_", "?", "NumericQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", "I"}], ")"}]}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", "x"}], "]"}]}], "]"}], "-", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "x"}], "]"}]}], "]"}]}], ")"}]}], "//", 
   "Chop"}]}], "\[IndentingNewLine]", 
 RowBox[{"Cl2Evaluate", "/:", 
  RowBox[{"MakeBoxes", "[", 
   RowBox[{"Cl2Evaluate", ",", "TraditionalForm"}], "]"}], ":=", 
  RowBox[{"SubscriptBox", "[", 
   RowBox[{"\"\<Cl\>\"", ",", "\"\<2\>\""}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.938055692448944*^9, 3.9380557066207647`*^9}, {
  3.93805581914825*^9, 3.938055891921527*^9}, {3.938056108605727*^9, 
  3.9380561103806868`*^9}, {3.938056142623057*^9, 3.938056149923757*^9}, {
  3.938056329934067*^9, 3.938056332571781*^9}, {3.93806995385676*^9, 
  3.9380699652213507`*^9}, {3.938070024476568*^9, 3.938070042452553*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"8ed9c1d9-d37d-46a6-a8a7-ac34a97dd233"],

Cell["\<\
In Mathematica 13 one can alternatively use the resource function \
ResourceFunction[\[OpenCurlyDoubleQuote]ClausenCl\[CloseCurlyDoubleQuote]][2,\
x].\
\>", "Text",
 CellChangeTimes->{{3.9380572243416147`*^9, 
  3.938057278039782*^9}},ExpressionUUID->"8840b51d-f4bd-4b81-996f-\
9da59e04d7b7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1085.25, 768.75},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"13.1 for Linux x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"14b85e6c-3bf2-4f9a-b304-b42270a9e37e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 323, 6, 160, "Title",ExpressionUUID->"61a444bc-2cea-4214-a7a6-47587bbeb7ef"],
Cell[906, 30, 484, 9, 81, "Text",ExpressionUUID->"c2eb27ab-4c4c-4840-8473-2e50156b06aa"],
Cell[1393, 41, 2449, 39, 332, "Input",ExpressionUUID->"0ed65fba-1db6-48b7-aefb-c9f7079fc6d1",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[3867, 84, 177, 3, 68, "Section",ExpressionUUID->"24747c01-009d-4b21-af8e-fcfb80d1b53e"],
Cell[CellGroupData[{
Cell[4069, 91, 256, 4, 54, "Subsection",ExpressionUUID->"1713a6a9-3001-40ac-811b-98e8553c3667"],
Cell[4328, 97, 5104, 162, 312, "Input",ExpressionUUID->"5a24bf18-152b-41dd-a1f1-4a5796bcc4c9",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[9469, 264, 666, 17, 60, "Subsection",ExpressionUUID->"b36422fc-4455-446f-9c35-95551103b737"],
Cell[10138, 283, 2579, 60, 225, "Input",ExpressionUUID->"5f062e90-4ec5-4b4d-8b85-de40d989217f",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[12754, 348, 647, 18, 60, "Subsection",ExpressionUUID->"ff0ceb16-090e-404c-8516-4a5e327103d8"],
Cell[13404, 368, 1642, 41, 141, "Input",ExpressionUUID->"338388cb-ab23-4e49-88d7-de3bc5dfc61a",
 InitializationCell->True],
Cell[15049, 411, 1203, 36, 62, "Text",ExpressionUUID->"5c95bd92-4b80-4f52-9bfe-d93171d22fb5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16289, 452, 599, 18, 54, "Subsection",ExpressionUUID->"1d0ea2db-5ad0-4352-a65c-e04d1dd2848f"],
Cell[16891, 472, 2686, 69, 164, "Input",ExpressionUUID->"ee373195-98f4-4f30-91a8-69faecdfe702",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[19614, 546, 581, 18, 54, "Subsection",ExpressionUUID->"9da5ca5d-2fb3-4de5-8f89-3eb0bca2563c"],
Cell[20198, 566, 7969, 217, 513, "Input",ExpressionUUID->"d3ab1338-19e6-41a4-81cc-728ab179cf38",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[28204, 788, 372, 10, 54, "Subsection",ExpressionUUID->"32dca408-2ebb-4ae1-ab6b-7031618edd68"],
Cell[28579, 800, 2340, 62, 141, "Input",ExpressionUUID->"f9e92426-5b53-45cf-9a90-bdc2fc60c90e",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[30956, 867, 369, 10, 54, "Subsection",ExpressionUUID->"26feed73-fb7f-4b07-8991-c3c62974db66"],
Cell[31328, 879, 4304, 121, 314, "Input",ExpressionUUID->"878a3646-7212-4c10-8936-5e73432a8cb0",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[35669, 1005, 604, 16, 54, "Subsection",ExpressionUUID->"8725facd-d421-4eb7-b4eb-80ceed04a91c"],
Cell[36276, 1023, 3452, 98, 222, "Input",ExpressionUUID->"c756b333-fa42-4471-90e4-a5596cfef9c6",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[39765, 1126, 570, 16, 54, "Subsection",ExpressionUUID->"fc98a9fe-52c5-4075-aff1-2e3c736cdf91"],
Cell[40338, 1144, 1509, 41, 141, "Input",ExpressionUUID->"3eadf2a8-7767-478a-a089-add38038b3b0",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[41884, 1190, 836, 23, 55, "Subsection",ExpressionUUID->"66e21df4-4c96-47d5-9cbc-2cbc1dd0d92a"],
Cell[CellGroupData[{
Cell[42745, 1217, 172, 3, 45, "Subsubsection",ExpressionUUID->"7131d129-c6e9-46d0-8962-292caa8b243b"],
Cell[42920, 1222, 20813, 475, 1872, "Input",ExpressionUUID->"2a5b53df-4ede-4f69-ad93-8be6f6a6cd4d",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[63770, 1702, 171, 3, 45, "Subsubsection",ExpressionUUID->"115d431c-6953-474a-8723-eb28795ce8fb"],
Cell[63944, 1707, 12136, 287, 1084, "Input",ExpressionUUID->"328ebbf4-7454-4a2d-bac7-ee820ea7e05a",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[76117, 1999, 169, 3, 45, "Subsubsection",ExpressionUUID->"b9db20df-3182-4aa9-8a70-dc660fb5796f"],
Cell[76289, 2004, 5296, 129, 593, "Input",ExpressionUUID->"089caf9e-1cc6-4d39-9084-dbfe17abc1d8",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[81634, 2139, 220, 4, 54, "Subsection",ExpressionUUID->"dc172a8f-f73a-42d8-bb38-a178db2bc6d0"],
Cell[81857, 2145, 1268, 32, 176, "Input",ExpressionUUID->"4400cfdc-c49a-405f-adcb-8d4719016c05",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[83162, 2182, 253, 5, 54, "Subsection",ExpressionUUID->"bc863fee-70a2-4db7-b775-d88d8bac6198"],
Cell[83418, 2189, 282, 6, 35, "Text",ExpressionUUID->"476f1252-b16d-4501-8eaa-c96459ea9a34"],
Cell[83703, 2197, 4896, 117, 485, "Input",ExpressionUUID->"2d8d3a25-98e0-4aee-9a93-7cccf394a2d3",
 InitializationCell->True]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[88648, 2320, 179, 3, 68, "Section",ExpressionUUID->"db4e526b-cc67-4bce-980f-529a1e460b69"],
Cell[CellGroupData[{
Cell[88852, 2327, 194, 3, 54, "Subsection",ExpressionUUID->"addf85af-81c4-467c-97b0-92cf8836e18e"],
Cell[89049, 2332, 14329, 398, 694, "Input",ExpressionUUID->"96527932-fb2a-4cc7-bb0a-50955c64cca5",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[103415, 2735, 187, 3, 54, "Subsection",ExpressionUUID->"c813d1f1-eac2-4cee-bbc2-7e29781ef3bf"],
Cell[103605, 2740, 25276, 742, 1494, "Input",ExpressionUUID->"be347400-46b8-439e-8060-ed366966dbcb",
 InitializationCell->True],
Cell[128884, 3484, 19110, 526, 897, "Input",ExpressionUUID->"576a87bc-4522-42f2-a1e4-a641535d4a02",
 InitializationCell->True],
Cell[147997, 4012, 11129, 324, 683, "Input",ExpressionUUID->"d802f3ef-977e-4169-9b59-85a424b116c3",
 InitializationCell->True],
Cell[159129, 4338, 3956, 112, 249, "Input",ExpressionUUID->"1b154d40-c6a4-4a1d-99e4-3cbca3625521",
 InitializationCell->True],
Cell[163088, 4452, 9398, 246, 498, "Input",ExpressionUUID->"d1cddf52-5036-4d92-a7f7-40f34a10b0f9",
 InitializationCell->True],
Cell[172489, 4700, 768, 20, 67, "Input",ExpressionUUID->"03594761-5a4a-4db9-acff-05d26bdb4052",
 InitializationCell->True],
Cell[173260, 4722, 6807, 176, 376, "Input",ExpressionUUID->"a811f2ec-bac0-4358-8559-85b7f0bc1cc1",
 InitializationCell->True],
Cell[180070, 4900, 5807, 154, 336, "Input",ExpressionUUID->"6180d2e6-11b6-4ae8-ab23-7f4a32f63339",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[185914, 5059, 197, 3, 54, "Subsection",ExpressionUUID->"86434d42-81b2-4325-bc64-134048131016"],
Cell[186114, 5064, 1291, 32, 103, "Input",ExpressionUUID->"8ed9c1d9-d37d-46a6-a8a7-ac34a97dd233",
 InitializationCell->True],
Cell[187408, 5098, 302, 7, 35, "Text",ExpressionUUID->"8840b51d-f4bd-4b81-996f-9da59e04d7b7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


